Fermion Bag Approach for Hamiltonian Lattice Field Theories

Two formidable bottlenecks to the applicability of QMC include: (1) the sign problem and (2) algorithmic update inefficiencies. In this thesis, I overcome both these difficulties for a class of problems by extending the fermion bag approach to the Hamiltonian formalism and demonstrating progress using the example of a specific quantum system known as the $t$-$V$ model, which exhibits a transition from a semimetal to an insulator phase for a single flavor of four-component Dirac fermions. The success of this extension is demonstrated in two ways: first, through solutions to sign problems, and second, through the development of new efficient QMC algorithms. In addressing the first point, I present a solution to the sign problem for the aforementioned $t$-$V$ model, which is then extended to many other Hamiltonian models within a class that involves fermions interacting with quantum spins. Some of these models contain an interesting quantum phase transition between a massless/semimetal phase to a massive/insulator phase in the Gross-Neveu universality class. The second point is addressed through the construction of a Hamiltonian fermion bag algorithm, which is then used to compute critical exponents for the second-order phase transition in the $t$-$V$ model and is described in detail here. The largest lattice sizes of $64^2$ at a comparably low temperature are reachable due to efficiency gains from this Hamiltonian fermion bag algorithm. The two independent critical exponents I find, which completely characterize the phase transition, are $\eta=.51(3)$ and $\nu=.89(1)$. The finite size scaling fit is excellent with a $\chi^2/DOF=.90$, showing strong evidence for a second-order critical phase transition, and hence a non-perturbative QFT can be defined at the critical point.

==> Pictures/fitplots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    249599,       5474]
NotebookOptionsPosition[    244231,       5301]
NotebookOutlinePosition[    244619,       5317]
CellTagsIndexPosition[    244576,       5314]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"hw", "=", "4"}]], "Input",
 CellChangeTimes->{{3.710340998535052*^9, 3.7103409994697247`*^9}, {
  3.710355320863544*^9, 3.710355321014861*^9}, {3.7103563653599052`*^9, 
  3.7103563655333614`*^9}, {3.717364653246953*^9, 3.7173646540164957`*^9}, {
  3.717364900648522*^9, 3.717364901413848*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.7103410005639963`*^9, 3.710352061100956*^9, 3.710355321439062*^9, 
   3.7103563660034094`*^9, {3.710454688873587*^9, 3.710454709088076*^9}, 
   3.710525076912115*^9, 3.710603175251029*^9, 3.7118963281948996`*^9, 
   3.712404632267582*^9, 3.7126806366574707`*^9, 3.712963798689417*^9, 
   3.713023551440199*^9, 3.713029150751876*^9, 3.7135666783306093`*^9, 
   3.7173644144944158`*^9, 3.7173645334235353`*^9, {3.717364644321293*^9, 
   3.7173646544199767`*^9}, 3.7173649018282504`*^9, 3.717365152570775*^9, 
   3.7173716687780137`*^9, 3.7279774319650707`*^9, 3.7279777570682554`*^9, 
   3.7279778754869394`*^9, 3.727978053277858*^9, 3.7279782063044786`*^9, 
   3.727978304903098*^9, 3.727978708790763*^9, 3.729780858976556*^9, 
   3.7297813052219276`*^9, 3.729781529163026*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.7173644998971806`*^9, 3.717364526991819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data0", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", ".0198964478", ",", ".000140327"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", ".013542275", ",", ".000133685"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", ".0102166266", ",", ".000076512"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.710524996175619*^9, 3.7105250029722967`*^9}, {
  3.711896195098143*^9, 3.711896298539161*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"12", ",", "0.0198964478`", ",", "0.000140327`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.013542275`", ",", "0.000133685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.0102166266`", ",", "0.000076512`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7105250047426147`*^9, 3.710603175333333*^9, {3.7118962997574844`*^9, 
   3.711896329191826*^9}, 3.7124046335428486`*^9, 3.7126806367407303`*^9, 
   3.7129637996650276`*^9, 3.713023551493702*^9, 3.7130291508030443`*^9, 
   3.7135666784444137`*^9, 3.71736441461919*^9, 3.71736453347468*^9, {
   3.717364624586485*^9, 3.717364656514011*^9}, 3.7173649032595263`*^9, 
   3.7173651541158333`*^9, 3.7173716709925833`*^9, 3.7279774320537853`*^9, 
   3.7279777571855783`*^9, 3.727977875606217*^9, 3.7279780533883357`*^9, 
   3.7279782064143248`*^9, 3.727978305012407*^9, 3.7279787088992624`*^9, 
   3.729780859047244*^9, 3.729781305290775*^9, 3.729781529236218*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d1", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"data0", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", 
       RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<O\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".022"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", "\"\<V=1.304\>\"", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".75", ",", "0.44"}], "}"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{".5", ",", " ", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, {3.7105250337193937`*^9, 3.710525055587273*^9}, {
   3.7105251384626303`*^9, 3.7105251387208157`*^9}, 3.711896357601513*^9, {
   3.7124046264176803`*^9, 3.712404626685873*^9}, {3.7129640636626797`*^9, 
   3.7129640650293956`*^9}, {3.7129649380666313`*^9, 3.712964940091107*^9}, {
   3.717364752348653*^9, 3.7173647530426636`*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, 
      {RGBColor[0.5, 0, 0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
       StyleBox[{
         PointBox[{{12., 0.0198964478}, {16., 0.013542275}, {20., 
          0.0102166266}}], {{
           LineBox[{{12., 0.019966611300000003`}, {12., 0.0198262843}}], 
           LineBox[{{10., 0.0198262843}, {14., 0.0198262843}}], 
           LineBox[{{10., 0.019966611300000003`}, {14., 
            0.019966611300000003`}}]}, {
           LineBox[{{16., 0.0136091175}, {16., 0.013475432499999999`}}], 
           LineBox[{{14., 0.013475432499999999`}, {18., 
            0.013475432499999999`}}], 
           LineBox[{{14., 0.0136091175}, {18., 0.0136091175}}]}, {
           LineBox[{{20., 0.010254882600000001`}, {20., 0.0101783706}}], 
           LineBox[{{18., 0.0101783706}, {22., 0.0101783706}}], 
           LineBox[{{18., 0.010254882600000001`}, {22., 
            0.010254882600000001`}}]}}},
        FontSize->16]}, {}}, {}}, InsetBox[
     TemplateBox[{"\"V=1.304\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    RGBColor[0.5, 0, 0.5], 
                    AbsolutePointSize[10]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    RGBColor[0.5, 0, 0.5], 
                    AbsolutePointSize[10]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontWeight -> Bold, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.5, 0, 0.5]"], Appearance -> None, 
                   BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                  False], ",", 
                 RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "False", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.75, 0.44}], ImageScaled[{0.5, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1.5,
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"L\"", TraditionalForm], 
     FormBox["\"O\"", TraditionalForm]},
   AxesOrigin->{10.2, 0},
   BaseStyle->{FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->Bold,
   Method->{},
   PlotRange->{{10, 50}, {0, 0.022}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], FontSize -> 16, 
          RGBColor[0.5, 0, 0.5], 
          AbsolutePointSize[10]], {
          
          Point[{{12., 0.0198964478}, {16., 0.013542275}, {20., 
           0.0102166266}}], {{
            Line[{{12., 0.019966611300000003`}, {12., 0.0198262843}}], {
             Line[{{10., 0.0198262843}, {14., 0.0198262843}}]}, {
             
             Line[{{10., 0.019966611300000003`}, {14., 
              0.019966611300000003`}}]}}, {
            Line[{{16., 0.0136091175}, {16., 0.013475432499999999`}}], {
             
             Line[{{14., 0.013475432499999999`}, {18., 
              0.013475432499999999`}}]}, {
             Line[{{14., 0.0136091175}, {18., 0.0136091175}}]}}, {
            Line[{{20., 0.010254882600000001`}, {20., 0.0101783706}}], {
             Line[{{18., 0.0101783706}, {22., 0.0101783706}}]}, {
             
             Line[{{18., 0.010254882600000001`}, {22., 
              0.010254882600000001`}}]}}}}}, {}}}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {10.2, 0}, PlotRange -> {{10, 50}, {0, 0.022}}, 
      DisplayFunction -> Identity, AspectRatio -> 1.5, Axes -> {True, True}, 
      AxesLabel -> {"L", "O"}, AxesOrigin -> {10.2, 0}, 
      BaseStyle -> {FontSize -> 16}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> Bold, Method -> {}, 
      PlotRange -> {{10, 50}, {0, 0.022}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], FontSize -> 16, 
         RGBColor[0.5, 0, 0.5], 
         AbsolutePointSize[10]]}, {"V=1.304"}, 
       LegendMarkers -> {{False, Automatic}}, Joined -> {False}, LabelStyle -> 
       Bold, LegendLayout -> "Column"]], {
      Scaled[{0.75, 0.44}], {0.5, 0}}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.710340993574235*^9, 3.7103410015426683`*^9}, 
   3.7103410791845675`*^9, {3.710341150605979*^9, 3.7103411831890025`*^9}, {
   3.710341219261171*^9, 3.7103412246035*^9}, {3.710350258436266*^9, 
   3.710350286006339*^9}, {3.7103504300793514`*^9, 3.710350454242057*^9}, {
   3.7103520457576942`*^9, 3.710352062538291*^9}, {3.71035221458624*^9, 
   3.7103522509870877`*^9}, {3.71035235967009*^9, 3.71035243245831*^9}, 
   3.710352730705349*^9, {3.71035277216459*^9, 3.7103527808535533`*^9}, {
   3.710352840063452*^9, 3.7103528455133667`*^9}, {3.710352957519347*^9, 
   3.710352980413118*^9}, 3.7103552119399676`*^9, 3.710355271197559*^9, 
   3.710355323162307*^9, {3.710355361209462*^9, 3.710355388295316*^9}, {
   3.710355578297434*^9, 3.710355606788472*^9}, 3.7103563903694997`*^9, 
   3.7103564267654533`*^9, {3.7103565644239674`*^9, 3.710356592862177*^9}, {
   3.710454692924057*^9, 3.7104547104053154`*^9}, 3.710455643550686*^9, 
   3.7105250566987286`*^9, 3.7105251392238264`*^9, 3.710603175401929*^9, {
   3.7118963094481573`*^9, 3.711896358588516*^9}, {3.7124046270022087`*^9, 
   3.712404635175047*^9}, 3.7126806368589287`*^9, 3.712963800599829*^9, 
   3.712964065771799*^9, 3.71296494073005*^9, 3.7130235516100545`*^9, 
   3.7130291509474173`*^9, 3.7135666786660037`*^9, 3.7173644149266944`*^9, 
   3.717364533603573*^9, {3.717364608415763*^9, 3.7173646572593307`*^9}, 
   3.7173647607786055`*^9, 3.717364903942833*^9, 3.7173651551595106`*^9, 
   3.717371671778122*^9, 3.7279774321623487`*^9, 3.727977757294182*^9, 
   3.7279778757951956`*^9, 3.727978053520398*^9, 3.7279782065351934`*^9, 
   3.727978305128784*^9, 3.7279787090151052`*^9, 3.7297808591618857`*^9, 
   3.729781305412589*^9, 3.729781529355811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"24", ",", ".00843907876", ",", ".000091137"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32", ",", ".0061096587", ",", ".00005964"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"48", ",", ".0042332885", ",", ".00005423758"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.710340986408746*^9, 3.7103409903769665`*^9}, 
   3.7104546860616946`*^9, {3.710524991312626*^9, 3.7105250098047223`*^9}, 
   3.7118963858664846`*^9, {3.711896442419093*^9, 3.7118965171025405`*^9}, {
   3.711896699426779*^9, 3.711896700160349*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"24", ",", "0.00843907876`", ",", "0.000091137`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "0.0061096587`", ",", "0.00005964`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.0042332885`", ",", "0.00005423758`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.710340990807846*^9, 3.7103520583535557`*^9, 3.710355604516511*^9, 
   3.7103563629934063`*^9, {3.710454687351929*^9, 3.7104547081559315`*^9}, 
   3.710525010919195*^9, 3.7105250640914335`*^9, 3.7106031754156446`*^9, 
   3.7118963751637707`*^9, 3.7118965179704247`*^9, 3.711896703243165*^9, 
   3.712404639144017*^9, 3.7126806368913155`*^9, 3.7129638035212884`*^9, 
   3.7130235516330667`*^9, 3.713029150993066*^9, 3.7135666787041025`*^9, 
   3.7173644150129848`*^9, 3.71736453362162*^9, {3.717364609480589*^9, 
   3.717364658004644*^9}, 3.7173649047664385`*^9, 3.7173651560806465`*^9, 
   3.7173716725197*^9, 3.7279774321783953`*^9, 3.7279777573084264`*^9, 
   3.727977875815777*^9, 3.727978053538417*^9, 3.72797820654976*^9, 
   3.7279783051447926`*^9, 3.7279787090296335`*^9, 3.7297808591855683`*^9, 
   3.7297813054386573`*^9, 3.7297815293808804`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"data1", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", 
       RowBox[{"AbsolutePointSize", "[", "8", "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "1"}], "]"}], "]"}], ",", "24"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<C\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<V=1.304t\>\""}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".022"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, 3.7118963626481066`*^9, {3.71189674337998*^9, 
   3.7118968447151246`*^9}, {3.7124046513417187`*^9, 
   3.7124046515129833`*^9}, {3.7129640458340387`*^9, 3.712964046363141*^9}, {
   3.7129648950259743`*^9, 3.712964932449351*^9}, {3.7173647775795174`*^9, 
   3.717364778499154*^9}, {3.717365188650436*^9, 3.7173651890974593`*^9}, 
   3.7173716429424353`*^9, {3.7173717090817175`*^9, 3.717371709796914*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   GraphicsComplexBox[{{24., 0.00843907876}, {32., 0.0061096587}, {48., 
    0.0042332885}, {24., 0.00843907876}, {32., 0.0061096587}, {48., 
    0.0042332885}}, {
     {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      StyleBox[{{InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->24], 4], {
          LineBox[{{24., 0.00848464726}, {24., 0.008393510259999999}}], 
          LineBox[{{22., 0.008393510259999999}, {26., 0.008393510259999999}}],
           LineBox[{{22., 0.00848464726}, {26., 0.00848464726}}]}}, {InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->24], 5], {
          LineBox[{{32., 0.0061394787}, {32., 0.0060798387}}], 
          LineBox[{{30., 0.0060798387}, {34., 0.0060798387}}], 
          LineBox[{{30., 0.0061394787}, {34., 0.0061394787}}]}}, {InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->24], 6], {
          LineBox[{{48., 0.00426040729}, {48., 0.00420616971}}], 
          LineBox[{{46., 0.00420616971}, {50., 0.00420616971}}], 
          LineBox[{{46., 0.00426040729}, {50., 0.00426040729}}]}}},
       FontSize->20]}, {}}], {}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"C\"", TraditionalForm], None}, {
     FormBox["\"L\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotLabel->FormBox["\"V=1.304t\"", TraditionalForm],
  PlotRange->{{10, 50}, {0, 0.022}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.710340993574235*^9, 3.7103410015426683`*^9}, 
   3.7103410791845675`*^9, {3.710341150605979*^9, 3.7103411831890025`*^9}, {
   3.710341219261171*^9, 3.7103412246035*^9}, {3.710350258436266*^9, 
   3.710350286006339*^9}, {3.7103504300793514`*^9, 3.710350454242057*^9}, {
   3.7103520457576942`*^9, 3.710352062538291*^9}, {3.71035221458624*^9, 
   3.7103522509870877`*^9}, {3.71035235967009*^9, 3.71035243245831*^9}, 
   3.710352730705349*^9, {3.71035277216459*^9, 3.7103527808535533`*^9}, {
   3.710352840063452*^9, 3.7103528455133667`*^9}, {3.710352957519347*^9, 
   3.710352980413118*^9}, 3.7103552119399676`*^9, 3.710355271197559*^9, 
   3.710355323162307*^9, {3.710355361209462*^9, 3.710355388295316*^9}, {
   3.710355578297434*^9, 3.710355606788472*^9}, 3.7103563903694997`*^9, 
   3.7103564267654533`*^9, {3.7103565644239674`*^9, 3.710356592862177*^9}, {
   3.710454692924057*^9, 3.7104547104053154`*^9}, 3.710455643550686*^9, 
   3.7105250809349117`*^9, 3.710603175444126*^9, {3.711896363261411*^9, 
   3.7118963759788704`*^9}, 3.711896520533145*^9, 3.7118967054927874`*^9, {
   3.7118967671244235`*^9, 3.7118967958770695`*^9}, {3.711896832575137*^9, 
   3.711896845252457*^9}, {3.712404640215248*^9, 3.712404651937158*^9}, 
   3.7126806370228844`*^9, 3.712963804543128*^9, 3.7129640470946283`*^9, {
   3.7129649108831587`*^9, 3.712964933096426*^9}, 3.7130235517783504`*^9, 
   3.7130291511344852`*^9, 3.7135666788510046`*^9, 3.7173644151929855`*^9, 
   3.7173645337109365`*^9, {3.7173646101136703`*^9, 3.7173646587716217`*^9}, 
   3.7173647795463963`*^9, 3.717364905460849*^9, 3.7173651568435783`*^9, 
   3.7173651896452656`*^9, 3.7173716732811728`*^9, 3.7173717103553157`*^9, 
   3.7279774322691774`*^9, 3.7279777573996425`*^9, 3.727977875912897*^9, 
   3.727978053633198*^9, 3.727978206643529*^9, 3.727978305236831*^9, 
   3.727978709123844*^9, 3.7297808592687235`*^9, 3.7297813055294275`*^9, 
   3.729781529467154*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dataMCbroken", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12.0", ",", "0.034133529507", ",", ".0003"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16.0", ",", "0.029031089524", ",", ".0003"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20.0", ",", "0.027072933145", ",", ".0002"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24.0", ",", "0.0265", ",", ".00035"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32.0", ",", "0.0265", ",", ".0004"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.712488987075085*^9, 3.7124889892642107`*^9}, {
  3.7124890331131926`*^9, 3.7124891321174397`*^9}, {3.712489166026984*^9, 
  3.712489218501618*^9}, {3.712491971625371*^9, 3.7124919760637517`*^9}, {
  3.7126790396492033`*^9, 3.7126791078881683`*^9}, {3.712963681924494*^9, 
  3.7129637687085457`*^9}, {3.712964150914048*^9, 3.7129641514427505`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"dataMCbroken", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", 
       RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<O\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".035"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", "\"\<V=1.400\>\"", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".75", ",", "0.54"}], "}"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{".5", ",", " ", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, 3.7118963626481066`*^9, {3.71189674337998*^9, 
   3.7118968447151246`*^9}, {3.7124046513417187`*^9, 
   3.7124046515129833`*^9}, {3.71296378255177*^9, 3.7129638831563873`*^9}, {
   3.712963935695884*^9, 3.7129639371724796`*^9}, {3.712964076463988*^9, 
   3.712964077451597*^9}, {3.7129645605290556`*^9, 3.712964567942055*^9}, {
   3.712964598445757*^9, 3.7129646104679737`*^9}, {3.7129646409420366`*^9, 
   3.7129646440712557`*^9}, {3.712964746702774*^9, 3.7129647724307194`*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, 
      {GrayLevel[0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
       StyleBox[{
         PointBox[{{12., 0.034133529507}, {16., 0.029031089524}, {20., 
          0.027072933145}, {24., 0.0265}, {32., 
          0.0265}}], {{
           LineBox[{{12., 0.034283529507}, {12., 0.033983529507}}], 
           LineBox[{{10., 0.033983529507}, {14., 0.033983529507}}], 
           LineBox[{{10., 0.034283529507}, {14., 0.034283529507}}]}, {
           LineBox[{{16., 0.029181089524}, {16., 0.028881089524}}], 
           LineBox[{{14., 0.028881089524}, {18., 0.028881089524}}], 
           LineBox[{{14., 0.029181089524}, {18., 0.029181089524}}]}, {
           LineBox[{{20., 0.027172933144999998`}, {20., 0.026972933145}}], 
           LineBox[{{18., 0.026972933145}, {22., 0.026972933145}}], 
           LineBox[{{18., 0.027172933144999998`}, {22., 
            0.027172933144999998`}}]}, {
           LineBox[{{24., 0.026675}, {24., 0.026324999999999998`}}], 
           LineBox[{{22., 0.026324999999999998`}, {26., 
            0.026324999999999998`}}], 
           LineBox[{{22., 0.026675}, {26., 0.026675}}]}, {
           LineBox[{{32., 0.026699999999999998`}, {32., 0.0263}}], 
           LineBox[{{30., 0.0263}, {34., 0.0263}}], 
           LineBox[{{30., 0.026699999999999998`}, {34., 
            0.026699999999999998`}}]}}},
        FontSize->16]}, {}}, {}}, InsetBox[
     TemplateBox[{"\"V=1.400\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    GrayLevel[0.5], 
                    AbsolutePointSize[10]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    GrayLevel[0.5], 
                    AbsolutePointSize[10]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontWeight -> Bold, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                   Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0.5], Editable -> False, Selectable -> False], 
                 ",", 
                 RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "False", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.75, 0.54}], ImageScaled[{0.5, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1.5,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{10.2, 0},
   BaseStyle->{FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"O\"", TraditionalForm], None}, {
      FormBox["\"L\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->Bold,
   Method->{},
   PlotRange->{{10, 50}, {0, 0.035}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], FontSize -> 16, 
          GrayLevel[0.5], 
          AbsolutePointSize[10]], {
          
          Point[{{12., 0.034133529507}, {16., 0.029031089524}, {20., 
           0.027072933145}, {24., 0.0265}, {32., 0.0265}}], {{
            Line[{{12., 0.034283529507}, {12., 0.033983529507}}], {
             Line[{{10., 0.033983529507}, {14., 0.033983529507}}]}, {
             Line[{{10., 0.034283529507}, {14., 0.034283529507}}]}}, {
            Line[{{16., 0.029181089524}, {16., 0.028881089524}}], {
             Line[{{14., 0.028881089524}, {18., 0.028881089524}}]}, {
             Line[{{14., 0.029181089524}, {18., 0.029181089524}}]}}, {
            Line[{{20., 0.027172933144999998`}, {20., 0.026972933145}}], {
             Line[{{18., 0.026972933145}, {22., 0.026972933145}}]}, {
             
             Line[{{18., 0.027172933144999998`}, {22., 
              0.027172933144999998`}}]}}, {
            Line[{{24., 0.026675}, {24., 0.026324999999999998`}}], {
             
             Line[{{22., 0.026324999999999998`}, {26., 
              0.026324999999999998`}}]}, {
             Line[{{22., 0.026675}, {26., 0.026675}}]}}, {
            Line[{{32., 0.026699999999999998`}, {32., 0.0263}}], {
             Line[{{30., 0.0263}, {34., 0.0263}}]}, {
             
             Line[{{30., 0.026699999999999998`}, {34., 
              0.026699999999999998`}}]}}}}}, {}}}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {10.2, 0}, PlotRange -> {{10, 50}, {0, 0.035}}, 
      DisplayFunction -> Identity, AspectRatio -> 1.5, Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {10.2, 0}, 
      BaseStyle -> {FontSize -> 16}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"O", None}, {"L", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> Bold, Method -> {}, 
      PlotRange -> {{10, 50}, {0, 0.035}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         AbsoluteThickness[1.6], FontSize -> 16, 
         GrayLevel[0.5], 
         AbsolutePointSize[10]]}, {"V=1.400"}, 
       LegendMarkers -> {{False, Automatic}}, Joined -> {False}, LabelStyle -> 
       Bold, LegendLayout -> "Column"]], {
      Scaled[{0.75, 0.54}], {0.5, 0}}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7129638289438066`*^9, {3.7129638621116595`*^9, 3.7129638837603645`*^9}, 
   3.7129639379192305`*^9, 3.7129640780183134`*^9, 3.712964153426839*^9, {
   3.712964570898063*^9, 3.7129646109582806`*^9}, 3.712964644721552*^9, {
   3.712964747305671*^9, 3.7129647732006283`*^9}, 3.7130235519766846`*^9, 
   3.7130291513385334`*^9, 3.7135666790224495`*^9, 3.71736441538433*^9, 
   3.717364533892008*^9, {3.7173646115443306`*^9, 3.7173646607619643`*^9}, 
   3.7173649071029863`*^9, 3.7173651587951183`*^9, 3.717371674845275*^9, 
   3.727977432437105*^9, 3.727977757532263*^9, 3.7279778760841355`*^9, 
   3.7279780537843184`*^9, 3.7279782067677593`*^9, 3.72797830536197*^9, 
   3.727978709252214*^9, 3.729780859402932*^9, 3.7297813056752872`*^9, 
   3.7297815296131516`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"dataMCcrit", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"12", ",", ".015863306", ",", ".0000159"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", ".00996725", ",", ".0001126"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", ".0069894440", ",", ".000076"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", "0.005167399", ",", ".000068"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32", ",", "0.0031475139", ",", ".000043"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"48", ",", "0.00151274117", ",", ".000025"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.7126752108261857`*^9, 3.7126753173795676`*^9}, {
  3.7126753674056916`*^9, 3.7126754035073385`*^9}, {3.712675630185916*^9, 
  3.7126756893463025`*^9}, {3.7126757695390015`*^9, 3.7126758543113356`*^9}, {
  3.712675932867538*^9, 3.7126759354337373`*^9}, {3.7126759694343185`*^9, 
  3.712676072472125*^9}, {3.7126778931296186`*^9, 3.712678063977403*^9}, {
  3.712964246752816*^9, 3.7129643350938463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"dataMCcrit", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"AbsolutePointSize", "[", "10", "]"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<O\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".035"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", "\"\<V=1.270\>\"", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{".75", ",", "0.34"}], "}"}], "]"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{".5", ",", " ", "0"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, 3.7118963626481066`*^9, {3.71189674337998*^9, 
   3.7118968447151246`*^9}, {3.7124046513417187`*^9, 
   3.7124046515129833`*^9}, {3.71296378255177*^9, 3.7129638831563873`*^9}, {
   3.712963935695884*^9, 3.7129639371724796`*^9}, {3.712964076463988*^9, 
   3.712964077451597*^9}, {3.7129643478979063`*^9, 3.712964368341619*^9}, {
   3.712964807883216*^9, 3.7129648552500863`*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[10], 
       AbsoluteThickness[1.6], 
       StyleBox[{
         PointBox[{{12., 0.015863306}, {16., 0.00996725}, {20., 
          0.006989444}, {24., 0.005167399}, {32., 0.0031475139}, {48., 
          0.00151274117}}], {{
           LineBox[{{12., 0.015871256}, {12., 0.015855356}}], 
           LineBox[{{10., 0.015855356}, {14., 0.015855356}}], 
           LineBox[{{10., 0.015871256}, {14., 0.015871256}}]}, {
           LineBox[{{16., 0.01002355}, {16., 0.00991095}}], 
           LineBox[{{14., 0.00991095}, {18., 0.00991095}}], 
           LineBox[{{14., 0.01002355}, {18., 0.01002355}}]}, {
           LineBox[{{20., 0.007027444}, {20., 0.006951444}}], 
           LineBox[{{18., 0.006951444}, {22., 0.006951444}}], 
           LineBox[{{18., 0.007027444}, {22., 0.007027444}}]}, {
           LineBox[{{24., 0.005201399}, {24., 0.005133398999999999}}], 
           LineBox[{{22., 0.005133398999999999}, {26., 
            0.005133398999999999}}], 
           LineBox[{{22., 0.005201399}, {26., 0.005201399}}]}, {
           LineBox[{{32., 0.0031690139}, {32., 0.0031260139000000003`}}], 
           LineBox[{{30., 0.0031260139000000003`}, {34., 
            0.0031260139000000003`}}], 
           LineBox[{{30., 0.0031690139}, {34., 0.0031690139}}]}, {
           LineBox[{{48., 0.0015252411699999999`}, {48., 0.00150024117}}], 
           LineBox[{{46., 0.00150024117}, {50., 0.00150024117}}], 
           LineBox[{{46., 0.0015252411699999999`}, {50., 
            0.0015252411699999999`}}]}}},
        FontSize->20]}, {}}, {}}, InsetBox[
     TemplateBox[{"\"V=1.270\""},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 20, 
                    AbsolutePointSize[10]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 20, 
                    AbsolutePointSize[10]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontWeight -> Bold, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                   None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  RGBColor[0.368417, 0.506779, 0.709798], Editable -> False, 
                  Selectable -> False], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                 RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "False", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.75, 0.34}], ImageScaled[{0.5, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1.5,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{10.2, 0},
   BaseStyle->{FontSize -> 20},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"O\"", TraditionalForm], None}, {
      FormBox["\"L\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->Bold,
   Method->{},
   PlotRange->{{10, 50}, {0, 0.035}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], FontSize -> 20, 
          AbsolutePointSize[10]], {
          
          Point[{{12., 0.015863306}, {16., 0.00996725}, {20., 0.006989444}, {
           24., 0.005167399}, {32., 0.0031475139}, {48., 0.00151274117}}], {{
            Line[{{12., 0.015871256}, {12., 0.015855356}}], {
             Line[{{10., 0.015855356}, {14., 0.015855356}}]}, {
             Line[{{10., 0.015871256}, {14., 0.015871256}}]}}, {
            Line[{{16., 0.01002355}, {16., 0.00991095}}], {
             Line[{{14., 0.00991095}, {18., 0.00991095}}]}, {
             Line[{{14., 0.01002355}, {18., 0.01002355}}]}}, {
            Line[{{20., 0.007027444}, {20., 0.006951444}}], {
             Line[{{18., 0.006951444}, {22., 0.006951444}}]}, {
             Line[{{18., 0.007027444}, {22., 0.007027444}}]}}, {
            Line[{{24., 0.005201399}, {24., 0.005133398999999999}}], {
             
             Line[{{22., 0.005133398999999999}, {26., 
              0.005133398999999999}}]}, {
             Line[{{22., 0.005201399}, {26., 0.005201399}}]}}, {
            Line[{{32., 0.0031690139}, {32., 0.0031260139000000003`}}], {
             
             Line[{{30., 0.0031260139000000003`}, {34., 
              0.0031260139000000003`}}]}, {
             Line[{{30., 0.0031690139}, {34., 0.0031690139}}]}}, {
            Line[{{48., 0.0015252411699999999`}, {48., 0.00150024117}}], {
             Line[{{46., 0.00150024117}, {50., 0.00150024117}}]}, {
             
             Line[{{46., 0.0015252411699999999`}, {50., 
              0.0015252411699999999`}}]}}}}}, {}}}, {}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {10.2, 0}, PlotRange -> {{10, 50}, {0, 0.035}}, 
      DisplayFunction -> Identity, AspectRatio -> 1.5, Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {10.2, 0}, 
      BaseStyle -> {FontSize -> 20}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"O", None}, {"L", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> Bold, Method -> {}, 
      PlotRange -> {{10, 50}, {0, 0.035}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 20, 
         AbsolutePointSize[10]]}, {"V=1.270"}, 
       LegendMarkers -> {{False, Automatic}}, Joined -> {False}, LabelStyle -> 
       Bold, LegendLayout -> "Column"]], {
      Scaled[{0.75, 0.34}], {0.5, 0}}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.7129643617444696`*^9, 3.712964368860622*^9}, {
   3.7129648311880555`*^9, 3.7129648557639666`*^9}, 3.7130235521646037`*^9, 
   3.713029151543042*^9, 3.7135666792059374`*^9, 3.7173644155319157`*^9, 
   3.717364534074122*^9, {3.717364613430306*^9, 3.717364662717516*^9}, 
   3.71736490876368*^9, 3.717365160801914*^9, 3.7173716766950936`*^9, 
   3.7279774325847015`*^9, 3.7279777576681314`*^9, 3.7279778762154846`*^9, 
   3.727978053966595*^9, 3.727978206926928*^9, 3.727978305488757*^9, 
   3.7279787094101753`*^9, 3.729780859536941*^9, 3.7297813058906307`*^9, 
   3.7297815297728305`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{".5102", "*", 
     SuperscriptBox["x", 
      RowBox[{"-", "1.306"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "10", ",", "50"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103564915945354`*^9, 3.710356497145876*^9}, {
  3.7104547610476356`*^9, 3.7104547973358097`*^9}, {3.7104549092610598`*^9, 
  3.710455015748659*^9}, {3.711896576100198*^9, 3.7118966398904123`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Tiny], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVkH080wkcgE2nj+uwJCKKtEnomm2G1L7f5OWn97C6OqmF6peymBLJGkVb
tchbE714SV3pvJVKicblbbsycVdcn0p8ksIxN+W47o/n8/z9PAt2CfzDdHV0
dNZ9439Pdw611NGh4aiTlMdSy8GsWmVKTKehZVlJ0uVGOdh5u89MNaBhwKxK
nkmNHHy3GunZWNDQetsfDcY35HBKfO8zMGnoYtz5da9IDjPaDJ6IQmnIHeD/
ELdEDlThnb1TjTTs4KXYj8gugPmd6Xcn0+jYNHbbUBGWDbYillzpvQgDDPPZ
VEYmXBqyXljdZY/F2kvHigXpYPQhlF0S7oCs4py3r0fS4PAitkxg5YTZOaLI
tbJU2GiokG0sXYL6kqJR+xcysHXv6qTsXorx07Lw/PUzMKqxa38lYaAt68sm
+9+kMLPgMdXH3xlNjTPT9rAlYC/ME1xwZKJR/uycMyUpMG72yjZujInFkw/L
OkKTwWuy3iL4EQsjud09I3ASTuuPsh0y2RjfDK3q+SfgdG9iwclgFxy8GGB1
1T4JUvo2c5rcOHivzWV+ADsRJhw7DahUV2yIST6Z/5MYHLyqOD0drlhxdDuz
/OJxCBR1nbj6qxuGdeb6n3ooAlcZ3+5zrDum6zr7fY1OALNaxwFb3jI0v6yr
OOF4DAQu+ZqtTh64rNIjw2PqKIgTjvjbaDwwcZ/fUON4HJzrT1erVMtxjaMk
t3EoFjY7UK8b5KzAN+bDzxd+HwvZJZzatXwuXl5xq0rKOgLtAQUT0e6ABVMB
6qKtMfC+19Uni4K4dM9ThWvOYQi+gza9EYhMzGko6jgEGUXWVq4vETMlwwfu
LTgE10S36zZwV+JkegZhkhgNnI87Yrt+WYm9d5ckWf8lhHyse8mY6Ykfg7aU
G60TQkuVdnuy0BMN6trymhuiIKrWf2TDa0+soVg84S6LgrHyIOabVasw+q5q
cXBNJGg5kqTe0lU4nuojT+BGQkdhWEKFmRdWErPXVbUehEi2+UVxnBcG6dLD
LXYdBCnvU5Oi1wuNA2McuH0COL4zKl+5xhtneFf2W9sKYHTC4uya+974vifw
7O+8CKBXZ8ubaT747j6DbpB1AJghDRuMJT7YrcwKPd+/Hx7lmpq3anzQJzfH
hOu2H+i1ptL1P/ti2XyqOP5COKzWG5jXVuOLmg56s5oSDp9e9SiaHAhk35ib
cSt0H+zPPWsiOUdg/fLSwSudJDRRaIOr0wg8xKge47wgwW7Pg2aDdAJLVTdD
lG0kvHHuE6dmETjncXfEVyUJm5/iUHYegZsm3vkG1ZOAf4+0XrtJYHaMbJBR
RoIpsS25/imBNvoiAf00CVElQ/zkJgLnWdL1Gk+R8GxWygqihcC6sIf/7ksm
QdpdMdqiIpCm4c8pF5OgIzQMUb8gMFRJ6fc6QkJ/Xi28fUdgx3ikNj6MBN9p
WywL3xOY0r69nB5CQuHeT2NhfQRK+S1K1U4SdrDm3v7QT+BQ4TN72yAS2huF
VsPD3/rb9Q8o/Ulw/nGGtnyEwH9MUhixG0mQpV9RR2sIVHc/D6SvJ8EvWCnV
agmkTEY9TvAj4ZoiZPeDL9/+BOXqOfmS8N3iLyvjJwjk8txu/elFAl+WOo87
SaDwGKMixZOEmhG78akpAgcORszlIAn/AfX/MAU=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10., 0.002},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{10, 50}, {0.0030823761657768813`, 0.025219728561336432`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.710455017929075*^9, {3.710455666117676*^9, 3.7104556952833624`*^9}, 
   3.710525094004864*^9, {3.710525264148715*^9, 3.710525282316704*^9}, 
   3.710603175517537*^9, {3.711896623754628*^9, 3.711896640410431*^9}, 
   3.711896798837111*^9, 3.712404642732604*^9, 3.7126806371729784`*^9, 
   3.713023552301336*^9, 3.7130291516727786`*^9, 3.7135666793302727`*^9, 
   3.7173644160894775`*^9, 3.717364534136323*^9, {3.717364614247755*^9, 
   3.7173646636923995`*^9}, 3.7173649104525175`*^9, 3.717365162498317*^9, 
   3.7173716776266394`*^9, 3.7279774327034416`*^9, 3.7279777577683516`*^9, 
   3.727977876320099*^9, 3.7279780540542746`*^9, 3.727978207023138*^9, 
   3.727978305578549*^9, 3.727978709489685*^9, 3.7297808596241903`*^9, 
   3.7297813060206003`*^9, 3.72978152987248*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"e", ",", "d", ",", "d1", ",", "c", ",", "f"}], "]"}]], "Input",
 CellChangeTimes->{{3.7118965279063625`*^9, 3.711896545853899*^9}, {
  3.7118966456476717`*^9, 3.7118966457966943`*^9}, {3.711896777499154*^9, 
  3.7118967795710917`*^9}, {3.712963896502069*^9, 3.7129638970164304`*^9}, {
  3.712964378288183*^9, 3.7129643787191944`*^9}, {3.717364554144137*^9, 
  3.7173645554752235`*^9}, {3.717364597408583*^9, 3.717364597757971*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, 
       {GrayLevel[0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
        StyleBox[{
          PointBox[{{12., 0.034133529507}, {16., 0.029031089524}, {20., 
           0.027072933145}, {24., 0.0265}, {32., 
           0.0265}}], {{
            LineBox[{{12., 0.034283529507}, {12., 0.033983529507}}], 
            LineBox[{{10., 0.033983529507}, {14., 0.033983529507}}], 
            LineBox[{{10., 0.034283529507}, {14., 0.034283529507}}]}, {
            LineBox[{{16., 0.029181089524}, {16., 0.028881089524}}], 
            LineBox[{{14., 0.028881089524}, {18., 0.028881089524}}], 
            LineBox[{{14., 0.029181089524}, {18., 0.029181089524}}]}, {
            LineBox[{{20., 0.027172933144999998`}, {20., 0.026972933145}}], 
            LineBox[{{18., 0.026972933145}, {22., 0.026972933145}}], 
            LineBox[{{18., 0.027172933144999998`}, {22., 
             0.027172933144999998`}}]}, {
            LineBox[{{24., 0.026675}, {24., 0.026324999999999998`}}], 
            LineBox[{{22., 0.026324999999999998`}, {26., 
             0.026324999999999998`}}], 
            LineBox[{{22., 0.026675}, {26., 0.026675}}]}, {
            LineBox[{{32., 0.026699999999999998`}, {32., 0.0263}}], 
            LineBox[{{30., 0.0263}, {34., 0.0263}}], 
            LineBox[{{30., 0.026699999999999998`}, {34., 
             0.026699999999999998`}}]}}},
         FontSize->16]}, {}}, {}}, {{}, 
      GraphicsComplexBox[{{24., 0.00843907876}, {32., 0.0061096587}, {48., 
       0.0042332885}, {24., 0.00843907876}, {32., 0.0061096587}, {48., 
       0.0042332885}}, {
        {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
         StyleBox[{{InsetBox[
             StyleBox["\<\"\[EmptyDiamond]\"\>",
              StripOnInput->False,
              FontSize->24], 4], {
             LineBox[{{24., 0.00848464726}, {24., 0.008393510259999999}}], 
             LineBox[{{22., 0.008393510259999999}, {26., 
              0.008393510259999999}}], 
             LineBox[{{22., 0.00848464726}, {26., 0.00848464726}}]}}, {
            InsetBox[
             StyleBox["\<\"\[EmptyDiamond]\"\>",
              StripOnInput->False,
              FontSize->24], 5], {
             LineBox[{{32., 0.0061394787}, {32., 0.0060798387}}], 
             LineBox[{{30., 0.0060798387}, {34., 0.0060798387}}], 
             LineBox[{{30., 0.0061394787}, {34., 0.0061394787}}]}}, {InsetBox[
             StyleBox["\<\"\[EmptyDiamond]\"\>",
              StripOnInput->False,
              FontSize->24], 6], {
             LineBox[{{48., 0.00426040729}, {48., 0.00420616971}}], 
             LineBox[{{46., 0.00420616971}, {50., 0.00420616971}}], 
             LineBox[{{46., 0.00426040729}, {50., 0.00426040729}}]}}},
          FontSize->20]}, {}}], {}}, {{}, {{}, 
       {RGBColor[0.5, 0, 0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
        StyleBox[{
          PointBox[{{12., 0.0198964478}, {16., 0.013542275}, {20., 
           0.0102166266}}], {{
            LineBox[{{12., 0.019966611300000003`}, {12., 0.0198262843}}], 
            LineBox[{{10., 0.0198262843}, {14., 0.0198262843}}], 
            LineBox[{{10., 0.019966611300000003`}, {14., 
             0.019966611300000003`}}]}, {
            LineBox[{{16., 0.0136091175}, {16., 0.013475432499999999`}}], 
            LineBox[{{14., 0.013475432499999999`}, {18., 
             0.013475432499999999`}}], 
            LineBox[{{14., 0.0136091175}, {18., 0.0136091175}}]}, {
            LineBox[{{20., 0.010254882600000001`}, {20., 0.0101783706}}], 
            LineBox[{{18., 0.0101783706}, {22., 0.0101783706}}], 
            LineBox[{{18., 0.010254882600000001`}, {22., 
             0.010254882600000001`}}]}}},
         FontSize->16]}, {}}, {}}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Tiny], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVkH080wkcgE2nj+uwJCKKtEnomm2G1L7f5OWn97C6OqmF6peymBLJGkVb
tchbE714SV3pvJVKicblbbsycVdcn0p8ksIxN+W47o/n8/z9PAt2CfzDdHV0
dNZ9439Pdw611NGh4aiTlMdSy8GsWmVKTKehZVlJ0uVGOdh5u89MNaBhwKxK
nkmNHHy3GunZWNDQetsfDcY35HBKfO8zMGnoYtz5da9IDjPaDJ6IQmnIHeD/
ELdEDlThnb1TjTTs4KXYj8gugPmd6Xcn0+jYNHbbUBGWDbYillzpvQgDDPPZ
VEYmXBqyXljdZY/F2kvHigXpYPQhlF0S7oCs4py3r0fS4PAitkxg5YTZOaLI
tbJU2GiokG0sXYL6kqJR+xcysHXv6qTsXorx07Lw/PUzMKqxa38lYaAt68sm
+9+kMLPgMdXH3xlNjTPT9rAlYC/ME1xwZKJR/uycMyUpMG72yjZujInFkw/L
OkKTwWuy3iL4EQsjud09I3ASTuuPsh0y2RjfDK3q+SfgdG9iwclgFxy8GGB1
1T4JUvo2c5rcOHivzWV+ADsRJhw7DahUV2yIST6Z/5MYHLyqOD0drlhxdDuz
/OJxCBR1nbj6qxuGdeb6n3ooAlcZ3+5zrDum6zr7fY1OALNaxwFb3jI0v6yr
OOF4DAQu+ZqtTh64rNIjw2PqKIgTjvjbaDwwcZ/fUON4HJzrT1erVMtxjaMk
t3EoFjY7UK8b5KzAN+bDzxd+HwvZJZzatXwuXl5xq0rKOgLtAQUT0e6ABVMB
6qKtMfC+19Uni4K4dM9ThWvOYQi+gza9EYhMzGko6jgEGUXWVq4vETMlwwfu
LTgE10S36zZwV+JkegZhkhgNnI87Yrt+WYm9d5ckWf8lhHyse8mY6Ykfg7aU
G60TQkuVdnuy0BMN6trymhuiIKrWf2TDa0+soVg84S6LgrHyIOabVasw+q5q
cXBNJGg5kqTe0lU4nuojT+BGQkdhWEKFmRdWErPXVbUehEi2+UVxnBcG6dLD
LXYdBCnvU5Oi1wuNA2McuH0COL4zKl+5xhtneFf2W9sKYHTC4uya+974vifw
7O+8CKBXZ8ubaT747j6DbpB1AJghDRuMJT7YrcwKPd+/Hx7lmpq3anzQJzfH
hOu2H+i1ptL1P/ti2XyqOP5COKzWG5jXVuOLmg56s5oSDp9e9SiaHAhk35ib
cSt0H+zPPWsiOUdg/fLSwSudJDRRaIOr0wg8xKge47wgwW7Pg2aDdAJLVTdD
lG0kvHHuE6dmETjncXfEVyUJm5/iUHYegZsm3vkG1ZOAf4+0XrtJYHaMbJBR
RoIpsS25/imBNvoiAf00CVElQ/zkJgLnWdL1Gk+R8GxWygqihcC6sIf/7ksm
QdpdMdqiIpCm4c8pF5OgIzQMUb8gMFRJ6fc6QkJ/Xi28fUdgx3ikNj6MBN9p
WywL3xOY0r69nB5CQuHeT2NhfQRK+S1K1U4SdrDm3v7QT+BQ4TN72yAS2huF
VsPD3/rb9Q8o/Ulw/nGGtnyEwH9MUhixG0mQpV9RR2sIVHc/D6SvJ8EvWCnV
agmkTEY9TvAj4ZoiZPeDL9/+BOXqOfmS8N3iLyvjJwjk8txu/elFAl+WOo87
SaDwGKMixZOEmhG78akpAgcORszlIAn/AfX/MAU=
        "]]}}, {{}, {{}, 
       {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[10], 
        AbsoluteThickness[1.6], 
        StyleBox[{
          PointBox[{{12., 0.015863306}, {16., 0.00996725}, {20., 
           0.006989444}, {24., 0.005167399}, {32., 0.0031475139}, {48., 
           0.00151274117}}], {{
            LineBox[{{12., 0.015871256}, {12., 0.015855356}}], 
            LineBox[{{10., 0.015855356}, {14., 0.015855356}}], 
            LineBox[{{10., 0.015871256}, {14., 0.015871256}}]}, {
            LineBox[{{16., 0.01002355}, {16., 0.00991095}}], 
            LineBox[{{14., 0.00991095}, {18., 0.00991095}}], 
            LineBox[{{14., 0.01002355}, {18., 0.01002355}}]}, {
            LineBox[{{20., 0.007027444}, {20., 0.006951444}}], 
            LineBox[{{18., 0.006951444}, {22., 0.006951444}}], 
            LineBox[{{18., 0.007027444}, {22., 0.007027444}}]}, {
            LineBox[{{24., 0.005201399}, {24., 0.005133398999999999}}], 
            LineBox[{{22., 0.005133398999999999}, {26., 
             0.005133398999999999}}], 
            LineBox[{{22., 0.005201399}, {26., 0.005201399}}]}, {
            LineBox[{{32., 0.0031690139}, {32., 0.0031260139000000003`}}], 
            LineBox[{{30., 0.0031260139000000003`}, {34., 
             0.0031260139000000003`}}], 
            LineBox[{{30., 0.0031690139}, {34., 0.0031690139}}]}, {
            LineBox[{{48., 0.0015252411699999999`}, {48., 0.00150024117}}], 
            LineBox[{{46., 0.00150024117}, {50., 0.00150024117}}], 
            LineBox[{{46., 0.0015252411699999999`}, {50., 
             0.0015252411699999999`}}]}}},
         FontSize->20]}, {}}, {}}}, {InsetBox[
      TemplateBox[{"\"V=1.400\""},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    GrayLevel[0.5], 
                    AbsolutePointSize[10]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    GrayLevel[0.5], 
                    AbsolutePointSize[10]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontWeight -> Bold, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0.5]"],
                     Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0.5], Editable -> False, Selectable -> False], 
                  ",", 
                  RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "]"}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.75, 0.54}], ImageScaled[{0.5, 0}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"V=1.304\""},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    RGBColor[0.5, 0, 0.5], 
                    AbsolutePointSize[10]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], FontSize -> 16, 
                    RGBColor[0.5, 0, 0.5], 
                    AbsolutePointSize[10]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontWeight -> Bold, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                  ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.5, 0, 0.5]"], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                   False], ",", 
                  RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "]"}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.75, 0.44}], ImageScaled[{0.5, 0}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"V=1.270\""},
       "PointLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 20, 
                    AbsolutePointSize[10]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 20, 
                    AbsolutePointSize[10]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontWeight -> Bold, FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                  ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0.368417, 0.506779, 0.709798], Editable -> False, 
                   Selectable -> False], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                  RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "]"}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", "False", "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.75, 0.34}], ImageScaled[{0.5, 0}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->1.5,
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{10.2, 0},
   BaseStyle->{FontSize -> 16},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox["\"O\"", TraditionalForm], None}, {
      FormBox["\"L\"", TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   LabelStyle->Bold,
   Method->{},
   PlotRange->{{10, 50}, {0, 0.035}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], FontSize -> 16, 
           GrayLevel[0.5], 
           AbsolutePointSize[10]], {
           
           Point[{{12., 0.034133529507}, {16., 0.029031089524}, {20., 
            0.027072933145}, {24., 0.0265}, {32., 0.0265}}], {{
             Line[{{12., 0.034283529507}, {12., 0.033983529507}}], {
              Line[{{10., 0.033983529507}, {14., 0.033983529507}}]}, {
              Line[{{10., 0.034283529507}, {14., 0.034283529507}}]}}, {
             Line[{{16., 0.029181089524}, {16., 0.028881089524}}], {
              Line[{{14., 0.028881089524}, {18., 0.028881089524}}]}, {
              Line[{{14., 0.029181089524}, {18., 0.029181089524}}]}}, {
             Line[{{20., 0.027172933144999998`}, {20., 0.026972933145}}], {
              Line[{{18., 0.026972933145}, {22., 0.026972933145}}]}, {
              
              Line[{{18., 0.027172933144999998`}, {22., 
               0.027172933144999998`}}]}}, {
             Line[{{24., 0.026675}, {24., 0.026324999999999998`}}], {
              
              Line[{{22., 0.026324999999999998`}, {26., 
               0.026324999999999998`}}]}, {
              Line[{{22., 0.026675}, {26., 0.026675}}]}}, {
             Line[{{32., 0.026699999999999998`}, {32., 0.0263}}], {
              Line[{{30., 0.0263}, {34., 0.0263}}]}, {
              
              Line[{{30., 0.026699999999999998`}, {34., 
               0.026699999999999998`}}]}}}}}, {}}}, {}}, {{}, 
       GraphicsComplex[{{24., 0.00843907876}, {32., 0.0061096587}, {48., 
        0.0042332885}, {24., 0.00843907876}, {32., 0.0061096587}, {48., 
        0.0042332885}}, {{{
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], FontSize -> 20, 
            RGBColor[0.5, 0, 0.5], 
            AbsolutePointSize[6]], {
            Inset[
             Style["\[EmptyDiamond]", FontSize -> 24], 4], {
             Line[{{24., 0.00848464726}, {24., 0.008393510259999999}}], {
              
              Line[{{22., 0.008393510259999999}, {26., 
               0.008393510259999999}}]}, {
              Line[{{22., 0.00848464726}, {26., 0.00848464726}}]}}}, {
            Inset[
             Style["\[EmptyDiamond]", FontSize -> 24], 5], {
             Line[{{32., 0.0061394787}, {32., 0.0060798387}}], {
              Line[{{30., 0.0060798387}, {34., 0.0060798387}}]}, {
              Line[{{30., 0.0061394787}, {34., 0.0061394787}}]}}}, {
            Inset[
             Style["\[EmptyDiamond]", FontSize -> 24], 6], {
             Line[{{48., 0.00426040729}, {48., 0.00420616971}}], {
              Line[{{46., 0.00420616971}, {50., 0.00420616971}}]}, {
              Line[{{46., 0.00426040729}, {50., 
               0.00426040729}}]}}}}, {}}}], {}}, {{}, {{{}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], FontSize -> 16, 
           RGBColor[0.5, 0, 0.5], 
           AbsolutePointSize[10]], {
           
           Point[{{12., 0.0198964478}, {16., 0.013542275}, {20., 
            0.0102166266}}], {{
             Line[{{12., 0.019966611300000003`}, {12., 0.0198262843}}], {
              Line[{{10., 0.0198262843}, {14., 0.0198262843}}]}, {
              
              Line[{{10., 0.019966611300000003`}, {14., 
               0.019966611300000003`}}]}}, {
             Line[{{16., 0.0136091175}, {16., 0.013475432499999999`}}], {
              
              Line[{{14., 0.013475432499999999`}, {18., 
               0.013475432499999999`}}]}, {
              Line[{{14., 0.0136091175}, {18., 0.0136091175}}]}}, {
             Line[{{20., 0.010254882600000001`}, {20., 0.0101783706}}], {
              Line[{{18., 0.0101783706}, {22., 0.0101783706}}]}, {
              
              Line[{{18., 0.010254882600000001`}, {22., 
               0.010254882600000001`}}]}}}}}, {}}}, {}}, {{{}, {}, {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[Tiny]], 
         Line[CompressedData["
1:eJwVkH080wkcgE2nj+uwJCKKtEnomm2G1L7f5OWn97C6OqmF6peymBLJGkVb
tchbE714SV3pvJVKicblbbsycVdcn0p8ksIxN+W47o/n8/z9PAt2CfzDdHV0
dNZ9439Pdw611NGh4aiTlMdSy8GsWmVKTKehZVlJ0uVGOdh5u89MNaBhwKxK
nkmNHHy3GunZWNDQetsfDcY35HBKfO8zMGnoYtz5da9IDjPaDJ6IQmnIHeD/
ELdEDlThnb1TjTTs4KXYj8gugPmd6Xcn0+jYNHbbUBGWDbYillzpvQgDDPPZ
VEYmXBqyXljdZY/F2kvHigXpYPQhlF0S7oCs4py3r0fS4PAitkxg5YTZOaLI
tbJU2GiokG0sXYL6kqJR+xcysHXv6qTsXorx07Lw/PUzMKqxa38lYaAt68sm
+9+kMLPgMdXH3xlNjTPT9rAlYC/ME1xwZKJR/uycMyUpMG72yjZujInFkw/L
OkKTwWuy3iL4EQsjud09I3ASTuuPsh0y2RjfDK3q+SfgdG9iwclgFxy8GGB1
1T4JUvo2c5rcOHivzWV+ADsRJhw7DahUV2yIST6Z/5MYHLyqOD0drlhxdDuz
/OJxCBR1nbj6qxuGdeb6n3ooAlcZ3+5zrDum6zr7fY1OALNaxwFb3jI0v6yr
OOF4DAQu+ZqtTh64rNIjw2PqKIgTjvjbaDwwcZ/fUON4HJzrT1erVMtxjaMk
t3EoFjY7UK8b5KzAN+bDzxd+HwvZJZzatXwuXl5xq0rKOgLtAQUT0e6ABVMB
6qKtMfC+19Uni4K4dM9ThWvOYQi+gza9EYhMzGko6jgEGUXWVq4vETMlwwfu
LTgE10S36zZwV+JkegZhkhgNnI87Yrt+WYm9d5ckWf8lhHyse8mY6Ykfg7aU
G60TQkuVdnuy0BMN6trymhuiIKrWf2TDa0+soVg84S6LgrHyIOabVasw+q5q
cXBNJGg5kqTe0lU4nuojT+BGQkdhWEKFmRdWErPXVbUehEi2+UVxnBcG6dLD
LXYdBCnvU5Oi1wuNA2McuH0COL4zKl+5xhtneFf2W9sKYHTC4uya+974vifw
7O+8CKBXZ8ubaT747j6DbpB1AJghDRuMJT7YrcwKPd+/Hx7lmpq3anzQJzfH
hOu2H+i1ptL1P/ti2XyqOP5COKzWG5jXVuOLmg56s5oSDp9e9SiaHAhk35ib
cSt0H+zPPWsiOUdg/fLSwSudJDRRaIOr0wg8xKge47wgwW7Pg2aDdAJLVTdD
lG0kvHHuE6dmETjncXfEVyUJm5/iUHYegZsm3vkG1ZOAf4+0XrtJYHaMbJBR
RoIpsS25/imBNvoiAf00CVElQ/zkJgLnWdL1Gk+R8GxWygqihcC6sIf/7ksm
QdpdMdqiIpCm4c8pF5OgIzQMUb8gMFRJ6fc6QkJ/Xi28fUdgx3ikNj6MBN9p
WywL3xOY0r69nB5CQuHeT2NhfQRK+S1K1U4SdrDm3v7QT+BQ4TN72yAS2huF
VsPD3/rb9Q8o/Ulw/nGGtnyEwH9MUhixG0mQpV9RR2sIVHc/D6SvJ8EvWCnV
agmkTEY9TvAj4ZoiZPeDL9/+BOXqOfmS8N3iLyvjJwjk8txu/elFAl+WOo87
SaDwGKMixZOEmhG78akpAgcORszlIAn/AfX/MAU=
          "]]}}}, {{}, {{{}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], FontSize -> 20, 
           AbsolutePointSize[10]], {
           
           Point[{{12., 0.015863306}, {16., 0.00996725}, {20., 0.006989444}, {
            24., 0.005167399}, {32., 0.0031475139}, {48., 0.00151274117}}], {{
             Line[{{12., 0.015871256}, {12., 0.015855356}}], {
              Line[{{10., 0.015855356}, {14., 0.015855356}}]}, {
              Line[{{10., 0.015871256}, {14., 0.015871256}}]}}, {
             Line[{{16., 0.01002355}, {16., 0.00991095}}], {
              Line[{{14., 0.00991095}, {18., 0.00991095}}]}, {
              Line[{{14., 0.01002355}, {18., 0.01002355}}]}}, {
             Line[{{20., 0.007027444}, {20., 0.006951444}}], {
              Line[{{18., 0.006951444}, {22., 0.006951444}}]}, {
              Line[{{18., 0.007027444}, {22., 0.007027444}}]}}, {
             Line[{{24., 0.005201399}, {24., 0.005133398999999999}}], {
              
              Line[{{22., 0.005133398999999999}, {26., 
               0.005133398999999999}}]}, {
              Line[{{22., 0.005201399}, {26., 0.005201399}}]}}, {
             Line[{{32., 0.0031690139}, {32., 0.0031260139000000003`}}], {
              
              Line[{{30., 0.0031260139000000003`}, {34., 
               0.0031260139000000003`}}]}, {
              Line[{{30., 0.0031690139}, {34., 0.0031690139}}]}}, {
             Line[{{48., 0.0015252411699999999`}, {48., 0.00150024117}}], {
              Line[{{46., 0.00150024117}, {50., 0.00150024117}}]}, {
              
              Line[{{46., 0.0015252411699999999`}, {50., 
               0.0015252411699999999`}}]}}}}}, {}}}, {}}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {10.2, 0}, PlotRange -> {{10, 50}, {0, 0.035}}, 
      DisplayFunction -> Identity, AspectRatio -> 1.5, Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {10.2, 0}, 
      BaseStyle -> {FontSize -> 16}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"O", None}, {"L", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> Bold, Method -> {}, 
      PlotRange -> {{10, 50}, {0, 0.035}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        PointLegend[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], FontSize -> 20, 
           AbsolutePointSize[10]]}, {"V=1.270"}, 
         LegendMarkers -> {{False, Automatic}}, Joined -> {False}, LabelStyle -> 
         Bold, LegendLayout -> "Column"]]]], {
      Scaled[{0.75, 0.34}], {0.5, 0}}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.711896530703678*^9, 3.711896546173472*^9}, 
   3.711896646117935*^9, 3.7118967089283624`*^9, {3.711896773483246*^9, 
   3.7118968010905786`*^9}, 3.711896848729734*^9, {3.712404645241789*^9, 
   3.712404654246232*^9}, 3.7126806372063446`*^9, 3.712963897568978*^9, 
   3.7129639427934976`*^9, 3.7129640833491864`*^9, 3.7129641583214703`*^9, 
   3.712964379281983*^9, 3.712964582247504*^9, 3.7129646157562656`*^9, {
   3.7129647361833444`*^9, 3.712964777265696*^9}, {3.712964835590785*^9, 
   3.7129648594423504`*^9}, 3.712964916079076*^9, 3.7129649481825137`*^9, 
   3.7130235525468206`*^9, 3.7130291518650007`*^9, 3.7135666794942074`*^9, 
   3.7173644163120875`*^9, 3.717364534341751*^9, {3.717364598707806*^9, 
   3.7173646646302457`*^9}, 3.7173649114085693`*^9, 3.717365163596588*^9, 
   3.7173716786472635`*^9, 3.727977432870844*^9, 3.7279777579042068`*^9, 
   3.727977876495008*^9, 3.7279780541816626`*^9, 3.727978207147897*^9, 
   3.7279783057724967`*^9, 3.727978709710808*^9, 3.7297808597611017`*^9, 
   3.729781306174621*^9, 3.729781530021471*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d1", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"data0", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", 
       RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<C\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".022"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, {3.7105250337193937`*^9, 3.710525055587273*^9}, {
   3.7105251384626303`*^9, 3.7105251387208157`*^9}, 3.711896357601513*^9, {
   3.7124046264176803`*^9, 3.712404626685873*^9}, {3.7129640636626797`*^9, 
   3.7129640650293956`*^9}, {3.7129649380666313`*^9, 3.712964940091107*^9}, {
   3.717364752348653*^9, 3.7173647530426636`*^9}, 3.717364919321114*^9, {
   3.7173651675756416`*^9, 3.7173651680965004`*^9}, {3.7173716967969165`*^9, 
   3.7173716972450004`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.5, 0, 0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
     StyleBox[{
       PointBox[{{12., 0.0198964478}, {16., 0.013542275}, {20., 
        0.0102166266}}], {{
         LineBox[{{12., 0.019966611300000003`}, {12., 0.0198262843}}], 
         LineBox[{{10., 0.0198262843}, {14., 0.0198262843}}], 
         LineBox[{{10., 0.019966611300000003`}, {14., 
          0.019966611300000003`}}]}, {
         LineBox[{{16., 0.0136091175}, {16., 0.013475432499999999`}}], 
         LineBox[{{14., 0.013475432499999999`}, {18., 
          0.013475432499999999`}}], 
         LineBox[{{14., 0.0136091175}, {18., 0.0136091175}}]}, {
         LineBox[{{20., 0.010254882600000001`}, {20., 0.0101783706}}], 
         LineBox[{{18., 0.0101783706}, {22., 0.0101783706}}], 
         LineBox[{{18., 0.010254882600000001`}, {22., 
          0.010254882600000001`}}]}}},
      FontSize->20]}, {}}, {}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"L\"", TraditionalForm], 
    FormBox["\"C\"", TraditionalForm]},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotRange->{{10, 50}, {0, 0.022}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.717364920430701*^9, 3.717365168656913*^9, {3.7173716797723303`*^9, 
   3.71737169784331*^9}, 3.727977432994913*^9, 3.727977758000611*^9, 
   3.7279778766546926`*^9, 3.7279780543119392`*^9, 3.727978207242649*^9, 
   3.7279783058843064`*^9, 3.72797870982647*^9, 3.7297808598643847`*^9, 
   3.7297813062835064`*^9, 3.7297815301176805`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"d", ",", "d1", ",", "c"}], "]"}]], "Input",
 CellChangeTimes->{{3.7173646711328135`*^9, 3.7173646856876554`*^9}, {
  3.717364723437938*^9, 3.717364728354149*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{24., 0.00843907876}, {32., 0.0061096587}, {48., 
     0.0042332885}, {24., 0.00843907876}, {32., 0.0061096587}, {48., 
     0.0042332885}}, {
      {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       StyleBox[{{InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->24], 4], {
           LineBox[{{24., 0.00848464726}, {24., 0.008393510259999999}}], 
           LineBox[{{22., 0.008393510259999999}, {26., 
            0.008393510259999999}}], 
           LineBox[{{22., 0.00848464726}, {26., 0.00848464726}}]}}, {InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->24], 5], {
           LineBox[{{32., 0.0061394787}, {32., 0.0060798387}}], 
           LineBox[{{30., 0.0060798387}, {34., 0.0060798387}}], 
           LineBox[{{30., 0.0061394787}, {34., 0.0061394787}}]}}, {InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->24], 6], {
           LineBox[{{48., 0.00426040729}, {48., 0.00420616971}}], 
           LineBox[{{46., 0.00420616971}, {50., 0.00420616971}}], 
           LineBox[{{46., 0.00426040729}, {50., 0.00426040729}}]}}},
        FontSize->20]}, {}}], {}}, {{}, {{}, 
     {RGBColor[0.5, 0, 0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
      StyleBox[{
        PointBox[{{12., 0.0198964478}, {16., 0.013542275}, {20., 
         0.0102166266}}], {{
          LineBox[{{12., 0.019966611300000003`}, {12., 0.0198262843}}], 
          LineBox[{{10., 0.0198262843}, {14., 0.0198262843}}], 
          LineBox[{{10., 0.019966611300000003`}, {14., 
           0.019966611300000003`}}]}, {
          LineBox[{{16., 0.0136091175}, {16., 0.013475432499999999`}}], 
          LineBox[{{14., 0.013475432499999999`}, {18., 
           0.013475432499999999`}}], 
          LineBox[{{14., 0.0136091175}, {18., 0.0136091175}}]}, {
          LineBox[{{20., 0.010254882600000001`}, {20., 0.0101783706}}], 
          LineBox[{{18., 0.0101783706}, {22., 0.0101783706}}], 
          LineBox[{{18., 0.010254882600000001`}, {22., 
           0.010254882600000001`}}]}}},
       FontSize->20]}, {}}, {}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Tiny], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVkH080wkcgE2nj+uwJCKKtEnomm2G1L7f5OWn97C6OqmF6peymBLJGkVb
tchbE714SV3pvJVKicblbbsycVdcn0p8ksIxN+W47o/n8/z9PAt2CfzDdHV0
dNZ9439Pdw611NGh4aiTlMdSy8GsWmVKTKehZVlJ0uVGOdh5u89MNaBhwKxK
nkmNHHy3GunZWNDQetsfDcY35HBKfO8zMGnoYtz5da9IDjPaDJ6IQmnIHeD/
ELdEDlThnb1TjTTs4KXYj8gugPmd6Xcn0+jYNHbbUBGWDbYillzpvQgDDPPZ
VEYmXBqyXljdZY/F2kvHigXpYPQhlF0S7oCs4py3r0fS4PAitkxg5YTZOaLI
tbJU2GiokG0sXYL6kqJR+xcysHXv6qTsXorx07Lw/PUzMKqxa38lYaAt68sm
+9+kMLPgMdXH3xlNjTPT9rAlYC/ME1xwZKJR/uycMyUpMG72yjZujInFkw/L
OkKTwWuy3iL4EQsjud09I3ASTuuPsh0y2RjfDK3q+SfgdG9iwclgFxy8GGB1
1T4JUvo2c5rcOHivzWV+ADsRJhw7DahUV2yIST6Z/5MYHLyqOD0drlhxdDuz
/OJxCBR1nbj6qxuGdeb6n3ooAlcZ3+5zrDum6zr7fY1OALNaxwFb3jI0v6yr
OOF4DAQu+ZqtTh64rNIjw2PqKIgTjvjbaDwwcZ/fUON4HJzrT1erVMtxjaMk
t3EoFjY7UK8b5KzAN+bDzxd+HwvZJZzatXwuXl5xq0rKOgLtAQUT0e6ABVMB
6qKtMfC+19Uni4K4dM9ThWvOYQi+gza9EYhMzGko6jgEGUXWVq4vETMlwwfu
LTgE10S36zZwV+JkegZhkhgNnI87Yrt+WYm9d5ckWf8lhHyse8mY6Ykfg7aU
G60TQkuVdnuy0BMN6trymhuiIKrWf2TDa0+soVg84S6LgrHyIOabVasw+q5q
cXBNJGg5kqTe0lU4nuojT+BGQkdhWEKFmRdWErPXVbUehEi2+UVxnBcG6dLD
LXYdBCnvU5Oi1wuNA2McuH0COL4zKl+5xhtneFf2W9sKYHTC4uya+974vifw
7O+8CKBXZ8ubaT747j6DbpB1AJghDRuMJT7YrcwKPd+/Hx7lmpq3anzQJzfH
hOu2H+i1ptL1P/ti2XyqOP5COKzWG5jXVuOLmg56s5oSDp9e9SiaHAhk35ib
cSt0H+zPPWsiOUdg/fLSwSudJDRRaIOr0wg8xKge47wgwW7Pg2aDdAJLVTdD
lG0kvHHuE6dmETjncXfEVyUJm5/iUHYegZsm3vkG1ZOAf4+0XrtJYHaMbJBR
RoIpsS25/imBNvoiAf00CVElQ/zkJgLnWdL1Gk+R8GxWygqihcC6sIf/7ksm
QdpdMdqiIpCm4c8pF5OgIzQMUb8gMFRJ6fc6QkJ/Xi28fUdgx3ikNj6MBN9p
WywL3xOY0r69nB5CQuHeT2NhfQRK+S1K1U4SdrDm3v7QT+BQ4TN72yAS2huF
VsPD3/rb9Q8o/Ulw/nGGtnyEwH9MUhixG0mQpV9RR2sIVHc/D6SvJ8EvWCnV
agmkTEY9TvAj4ZoiZPeDL9/+BOXqOfmS8N3iLyvjJwjk8txu/elFAl+WOo87
SaDwGKMixZOEmhG78akpAgcORszlIAn/AfX/MAU=
      "]]}}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"C\"", TraditionalForm], None}, {
     FormBox["\"L\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotLabel->FormBox["\"V=1.304t\"", TraditionalForm],
  PlotRange->{{10, 50}, {0, 0.022}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.717364645834278*^9, 3.717364686181636*^9}, {
   3.7173647244351025`*^9, 3.7173647290201235`*^9}, {3.717364769389736*^9, 
   3.717364786151578*^9}, 3.717364924889865*^9, {3.717365170962901*^9, 
   3.717365197854782*^9}, {3.717371689134076*^9, 3.717371714260327*^9}, 
   3.727977433116654*^9, 3.7279777580186853`*^9, 3.7279778767369447`*^9, 
   3.7279780544807243`*^9, 3.7279782073165474`*^9, 3.7279783059663706`*^9, 
   3.727978709930444*^9, 3.729780859888466*^9, 3.729781306410638*^9, 
   3.729781530147746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hw", "=", "4"}]], "Input",
 CellChangeTimes->{{3.710340998535052*^9, 3.7103409994697247`*^9}, {
  3.710355320863544*^9, 3.710355321014861*^9}, {3.7103563653599052`*^9, 
  3.7103563655333614`*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.7103410005639963`*^9, 3.710352061100956*^9, 3.710355321439062*^9, 
   3.7103563660034094`*^9, {3.710454688873587*^9, 3.710454709088076*^9}, 
   3.710525076912115*^9, 3.710603175251029*^9, 3.7118963281948996`*^9, 
   3.7124044204950747`*^9, 3.7126806372385864`*^9, 3.7130235526943445`*^9, 
   3.7130291519612703`*^9, 3.7135666796035013`*^9, 3.7173644163411922`*^9, 
   3.717364534399407*^9, 3.717364645878934*^9, 3.7173648280711007`*^9, 
   3.7173717345757103`*^9, 3.727977433133988*^9, 3.727977758034707*^9, 
   3.7279778768161273`*^9, 3.727978054556381*^9, 3.7279782074156046`*^9, 
   3.7279783060630474`*^9, 3.72797871000397*^9, 3.7297808599098864`*^9, 
   3.729781306505865*^9, 3.729781530173583*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data0", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"16", ",", ".013098634", ",", ".00014507"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", ".009459757", ",", ".0001008655"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", ".007396475", ",", ".000091741295"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.710524996175619*^9, 3.7105250029722967`*^9}, {
  3.711896195098143*^9, 3.711896298539161*^9}, {3.7118987245986614`*^9, 
  3.7118988266181993`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"16", ",", "0.013098634`", ",", "0.00014507`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.009459757`", ",", "0.0001008655`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.007396475`", ",", "0.000091741295`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7105250047426147`*^9, 3.710603175333333*^9, {3.7118962997574844`*^9, 
   3.711896329191826*^9}, 3.711898827491401*^9, 3.7124044168085217`*^9, 
   3.712680637268028*^9, 3.713023552788084*^9, 3.713029151978806*^9, 
   3.713566679631074*^9, 3.7173644163532248`*^9, 3.7173645344264803`*^9, 
   3.7173646458959203`*^9, 3.7173648288893976`*^9, 3.717371735357874*^9, 
   3.727977433144038*^9, 3.727977758046752*^9, 3.727977876893394*^9, 
   3.7279780546320615`*^9, 3.727978207426133*^9, 3.7279783060755835`*^9, 
   3.727978710080674*^9, 3.729780859929428*^9, 3.7297813065867357`*^9, 
   3.7297815302216763`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d1", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"data0", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", 
       RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<O\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".020"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, {3.7105250337193937`*^9, 3.710525055587273*^9}, {
   3.7105251384626303`*^9, 3.7105251387208157`*^9}, 3.711896357601513*^9, {
   3.7118988372396173`*^9, 3.711898837759587*^9}, {3.712965718910158*^9, 
   3.7129657194506702`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {GrayLevel[0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
     StyleBox[{
       PointBox[{{16., 0.013098634}, {20., 0.009459757}, {24., 
        0.007396475}}], {{LineBox[{{16., 0.013171169}, {16., 0.013026099}}], 
         LineBox[{{14., 0.013026099}, {18., 0.013026099}}], 
         LineBox[{{14., 0.013171169}, {18., 0.013171169}}]}, {
         LineBox[{{20., 0.009510189749999998}, {20., 0.00940932425}}], 
         LineBox[{{18., 0.00940932425}, {22., 0.00940932425}}], 
         LineBox[{{18., 0.009510189749999998}, {22., 
          0.009510189749999998}}]}, {
         LineBox[{{24., 0.007442345647499999}, {24., 0.0073506043525}}], 
         LineBox[{{22., 0.0073506043525}, {26., 0.0073506043525}}], 
         LineBox[{{22., 0.007442345647499999}, {26., 
          0.007442345647499999}}]}}},
      FontSize->20]}, {}}, {}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"L\"", TraditionalForm], 
    FormBox["\"O\"", TraditionalForm]},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotRange->{{10, 50}, {0, 0.02}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.710340993574235*^9, 3.7103410015426683`*^9}, 
   3.7103410791845675`*^9, {3.710341150605979*^9, 3.7103411831890025`*^9}, {
   3.710341219261171*^9, 3.7103412246035*^9}, {3.710350258436266*^9, 
   3.710350286006339*^9}, {3.7103504300793514`*^9, 3.710350454242057*^9}, {
   3.7103520457576942`*^9, 3.710352062538291*^9}, {3.71035221458624*^9, 
   3.7103522509870877`*^9}, {3.71035235967009*^9, 3.71035243245831*^9}, 
   3.710352730705349*^9, {3.71035277216459*^9, 3.7103527808535533`*^9}, {
   3.710352840063452*^9, 3.7103528455133667`*^9}, {3.710352957519347*^9, 
   3.710352980413118*^9}, 3.7103552119399676`*^9, 3.710355271197559*^9, 
   3.710355323162307*^9, {3.710355361209462*^9, 3.710355388295316*^9}, {
   3.710355578297434*^9, 3.710355606788472*^9}, 3.7103563903694997`*^9, 
   3.7103564267654533`*^9, {3.7103565644239674`*^9, 3.710356592862177*^9}, {
   3.710454692924057*^9, 3.7104547104053154`*^9}, 3.710455643550686*^9, 
   3.7105250566987286`*^9, 3.7105251392238264`*^9, 3.710603175401929*^9, {
   3.7118963094481573`*^9, 3.711896358588516*^9}, 3.7118988438129168`*^9, 
   3.7124044224759655`*^9, 3.7126806373591986`*^9, 3.7129657201354284`*^9, 
   3.713023552898344*^9, 3.7130291521017227`*^9, 3.7135666797338448`*^9, 
   3.717364416383789*^9, 3.7173645346417127`*^9, 3.717364645950095*^9, 
   3.7173648296503105`*^9, 3.7173717362939663`*^9, 3.7279774332965927`*^9, 
   3.727977758172513*^9, 3.72797787699195*^9, 3.7279780547344885`*^9, 
   3.7279782075118484`*^9, 3.727978306146266*^9, 3.727978710174137*^9, 
   3.729780860014536*^9, 3.7297813066725764`*^9, 3.729781530305422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"32", ",", ".0051210326", ",", ".00006038822"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"48", ",", ".0033890647", ",", ".000046705514"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.710340986408746*^9, 3.7103409903769665`*^9}, 
   3.7104546860616946`*^9, {3.710524991312626*^9, 3.7105250098047223`*^9}, 
   3.7118963858664846`*^9, {3.711896442419093*^9, 3.7118965171025405`*^9}, {
   3.711896699426779*^9, 3.711896700160349*^9}, {3.7118988605180683`*^9, 
   3.7118989211028137`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"32", ",", "0.0051210326`", ",", "0.00006038822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "0.0033890647`", ",", "0.000046705514`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.710340990807846*^9, 3.7103520583535557`*^9, 3.710355604516511*^9, 
   3.7103563629934063`*^9, {3.710454687351929*^9, 3.7104547081559315`*^9}, 
   3.710525010919195*^9, 3.7105250640914335`*^9, 3.7106031754156446`*^9, 
   3.7118963751637707`*^9, 3.7118965179704247`*^9, 3.711896703243165*^9, 
   3.711898922238613*^9, {3.712404408203676*^9, 3.712404425073244*^9}, 
   3.7126806374618316`*^9, 3.713023552993208*^9, 3.713029152124305*^9, 
   3.7135666797704434`*^9, 3.7173644164272585`*^9, 3.717364534653124*^9, 
   3.7173646459711447`*^9, 3.717364831034419*^9, 3.7173717371010127`*^9, 
   3.727977433309655*^9, 3.7279777582086353`*^9, 3.727977877067628*^9, 
   3.7279780547625637`*^9, 3.7279782075852947`*^9, 3.7279783061578236`*^9, 
   3.727978710249424*^9, 3.7297808600715656`*^9, 3.729781306756347*^9, 
   3.7297815303304915`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"data1", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", 
       RowBox[{"AbsolutePointSize", "[", "8", "]"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Graphics`PlotMarkers", "[", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"8", ",", "1"}], "]"}], "]"}], ",", "24"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<C\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<V=1.296t\>\""}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".022"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, 3.7118963626481066`*^9, {3.71189674337998*^9, 
   3.7118968447151246`*^9}, {3.7118989296001415`*^9, 3.711898944350191*^9}, {
   3.711898988557032*^9, 3.7118989887401166`*^9}, {3.7124043891468644`*^9, 
   3.712404389431755*^9}, {3.712404614713728*^9, 3.712404615029804*^9}, {
   3.712965727263595*^9, 3.7129657275232778`*^9}, {3.717371751176446*^9, 
   3.7173717559225397`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   GraphicsComplexBox[{{32., 0.0051210326}, {48., 0.0033890647}, {32., 
    0.0051210326}, {48., 0.0033890647}}, {
     {GrayLevel[0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
      StyleBox[{{InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->24], 3], {
          LineBox[{{32., 0.005151226710000001}, {32., 0.00509083849}}], 
          LineBox[{{30., 0.00509083849}, {34., 0.00509083849}}], 
          LineBox[{{30., 0.005151226710000001}, {34., 
           0.005151226710000001}}]}}, {InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->24], 4], {
          LineBox[{{48., 0.003412417457}, {48., 0.003365711943}}], 
          LineBox[{{46., 0.003365711943}, {50., 0.003365711943}}], 
          LineBox[{{46., 0.003412417457}, {50., 0.003412417457}}]}}},
       FontSize->20]}, {}}], {}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"C\"", TraditionalForm], None}, {
     FormBox["\"L\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotLabel->FormBox["\"V=1.296t\"", TraditionalForm],
  PlotRange->{{10, 50}, {0, 0.022}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.710340993574235*^9, 3.7103410015426683`*^9}, 
   3.7103410791845675`*^9, {3.710341150605979*^9, 3.7103411831890025`*^9}, {
   3.710341219261171*^9, 3.7103412246035*^9}, {3.710350258436266*^9, 
   3.710350286006339*^9}, {3.7103504300793514`*^9, 3.710350454242057*^9}, {
   3.7103520457576942`*^9, 3.710352062538291*^9}, {3.71035221458624*^9, 
   3.7103522509870877`*^9}, {3.71035235967009*^9, 3.71035243245831*^9}, 
   3.710352730705349*^9, {3.71035277216459*^9, 3.7103527808535533`*^9}, {
   3.710352840063452*^9, 3.7103528455133667`*^9}, {3.710352957519347*^9, 
   3.710352980413118*^9}, 3.7103552119399676`*^9, 3.710355271197559*^9, 
   3.710355323162307*^9, {3.710355361209462*^9, 3.710355388295316*^9}, {
   3.710355578297434*^9, 3.710355606788472*^9}, 3.7103563903694997`*^9, 
   3.7103564267654533`*^9, {3.7103565644239674`*^9, 3.710356592862177*^9}, {
   3.710454692924057*^9, 3.7104547104053154`*^9}, 3.710455643550686*^9, 
   3.7105250809349117`*^9, 3.710603175444126*^9, {3.711896363261411*^9, 
   3.7118963759788704`*^9}, 3.711896520533145*^9, 3.7118967054927874`*^9, {
   3.7118967671244235`*^9, 3.7118967958770695`*^9}, {3.711896832575137*^9, 
   3.711896845252457*^9}, {3.7118989323704004`*^9, 3.7118989448624587`*^9}, 
   3.7118989891732326`*^9, {3.7124043905345163`*^9, 3.712404425789769*^9}, 
   3.7124046155596485`*^9, 3.7126806376413774`*^9, 3.7129657280190964`*^9, 
   3.713023553134949*^9, 3.7130291522080297`*^9, 3.713566679892295*^9, 
   3.7173644165362425`*^9, 3.71736453468421*^9, 3.7173646460299945`*^9, 
   3.717364831898014*^9, {3.717371737879394*^9, 3.717371756298979*^9}, 
   3.727977433347783*^9, 3.727977758248622*^9, 3.727977877162505*^9, 
   3.7279780548929214`*^9, 3.727978207673052*^9, 3.7279783062622166`*^9, 
   3.7279787103366566`*^9, 3.729780860109667*^9, 3.7297813068546734`*^9, 
   3.7297815304159007`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"data", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"14.0", ",", "0.00013363162124065998"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"18.0", ",", "0.00004593219534401333"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"22.0", ",", "0.00001993070092582868"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"26.0", ",", "0.000010042190583420383"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"30.0", ",", 
      RowBox[{"5.608720549369686", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"34.0", ",", 
      RowBox[{"3.3779877280366643", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"42.0", ",", 
      RowBox[{"1.4399770026230493", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"50.0", ",", 
      RowBox[{"7.140477360450771", "*", 
       SuperscriptBox["10", 
        RowBox[{"-", "7"}]]}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.712080628127907*^9, 3.7120806285644884`*^9}, {
  3.7120813107372637`*^9, 3.712081487520749*^9}, {3.712674612884653*^9, 
  3.712674799260571*^9}, {3.71267482951151*^9, 3.712674923750848*^9}, {
  3.7126750578914456`*^9, 3.712675058516554*^9}, {3.712965785627841*^9, 
  3.712965890365322*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"data", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"AbsolutePointSize", "[", "8", "]"}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1.5"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<L\>\"", ",", "\"\<O\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"10", ",", "50"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", ".00005"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "20"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.710340975033717*^9, 3.7103409750367236`*^9}, {
   3.710341071971072*^9, 3.7103410784945173`*^9}, {3.710341121962997*^9, 
   3.710341182498488*^9}, {3.710341217807561*^9, 3.7103412240692496`*^9}, {
   3.710350257417967*^9, 3.710350285495496*^9}, {3.7103504138031416`*^9, 
   3.7103504143753867`*^9}, {3.7103504530048656`*^9, 
   3.7103504538924828`*^9}, {3.7103520425948195`*^9, 3.710352044943013*^9}, {
   3.710352147240917*^9, 3.710352147730272*^9}, {3.7103521783293056`*^9, 
   3.7103522506360536`*^9}, {3.7103523590190573`*^9, 3.710352432140834*^9}, {
   3.710352651113639*^9, 3.7103526817795057`*^9}, {3.7103527151158695`*^9, 
   3.710352780239143*^9}, {3.7103528248435693`*^9, 3.7103528449133677`*^9}, {
   3.710352950158039*^9, 3.710352979959505*^9}, {3.7103552047934475`*^9, 
   3.7103552114355493`*^9}, {3.71035525382261*^9, 3.7103552707109137`*^9}, {
   3.7103553497346363`*^9, 3.7103553877117977`*^9}, {3.710355572308462*^9, 
   3.7103555774321203`*^9}, {3.710356370996379*^9, 3.7103564261684437`*^9}, {
   3.710356514622264*^9, 3.710356591141548*^9}, {3.7103585051481094`*^9, 
   3.7103585058951902`*^9}, 3.7104546923111553`*^9, {3.710455637117282*^9, 
   3.7104556429328384`*^9}, 3.7118963626481066`*^9, {3.71189674337998*^9, 
   3.7118968447151246`*^9}, {3.7118989296001415`*^9, 3.711898944350191*^9}, {
   3.711898988557032*^9, 3.7118989887401166`*^9}, {3.7124043891468644`*^9, 
   3.712404389431755*^9}, {3.712404614713728*^9, 3.712404615029804*^9}, {
   3.712965727263595*^9, 3.7129657275232778`*^9}, {3.7129659127065077`*^9, 
   3.71296595851302*^9}, {3.7129660071418962`*^9, 3.7129660351773577`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[8], 
     AbsoluteThickness[1.6], 
     StyleBox[
      PointBox[{{14., 0.00013363162124065998`}, {18., 
       0.00004593219534401333}, {22., 0.00001993070092582868}, {26., 
       0.000010042190583420383`}, {30., 5.608720549369685*^-6}, {34., 
       3.3779877280366643`*^-6}, {42., 1.4399770026230493`*^-6}, {50., 
       7.140477360450771*^-7}}],
      FontSize->20]}, {}}, {}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"O\"", TraditionalForm], None}, {
     FormBox["\"L\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotRange->{{10, 50}, {0, 0.00005}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.712965947844887*^9, 3.7129659604828815`*^9}, {
   3.712966007816656*^9, 3.7129660357152834`*^9}, 3.713013643770347*^9, 
   3.713023553305436*^9, 3.7130291523779297`*^9, 3.713566680039158*^9, 
   3.717364417203549*^9, 3.71736453475041*^9, 3.717364646083164*^9, 
   3.7173648343225574`*^9, 3.717371739561516*^9, 3.727977433377817*^9, 
   3.7279777582887287`*^9, 3.7279778772917385`*^9, 3.727978054986333*^9, 
   3.7279782077783184`*^9, 3.7279783063819466`*^9, 3.7279787104889264`*^9, 
   3.729780860166317*^9, 3.729781306984086*^9, 3.729781530479866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{".658071", "*", 
     SuperscriptBox["x", 
      RowBox[{"-", "1.413874"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "10", ",", "50"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7103564915945354`*^9, 3.710356497145876*^9}, {
  3.7104547610476356`*^9, 3.7104547973358097`*^9}, {3.7104549092610598`*^9, 
  3.710455015748659*^9}, {3.711896576100198*^9, 3.7118966398904123`*^9}, {
  3.711898950222361*^9, 3.7118989665308027`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Tiny], Opacity[1.], 
    LineBox[CompressedData["
1:eJwVy3k41AkYwHG00VPjqnicKc0gtDHGSFbvi8GvqY0dpaRY8WPKfaw7GkJY
V8oYR1RST9GlEE9S7DpqPEI8Rco1IlrHkFqx7R/f5/PXd9vJQA4pJSEh4fSj
/5U29lKXkKBiorpHUfu/AlCu71AipKnYUU13sp0RgI6tuUI2hYrbxF1PW0cF
YO8it3arKhW/9jpfmhAK4Dyv9jPQqagVqWZ0oVQA67soz+O9fvzUBesIewHI
hz7irrZSkWHqZHeoMB9UHklXr+TQ8PZR/nGBCx+QmzsrzKchb0OwtbEDH7jq
W3cWl9DwZMKkwisWH2p55mUWlTRcFXfZ6hnxweWg34XIVhrSDcuoDBk+FIy/
CphboaFzrV5SXXUeaKoV64p8dXBOoSOVrZ4H2vEmAqGtLv4dE3Z/cOkiXJ7R
2l4/oIfyUs2vKWq5IDfhxaj01UeK0tQ5+5QcCNdlZAZqGKJ/yQerLLlscJRt
ynS8txMPP+1KP1iXAdrmA32S3rsw4lQkUzEiHcQLOj39qUZo1hyrOJuYCgrX
nsrbcYzxxookJUqUAnqhxYH5BnQ0S3JgWzknw1flfu3oRTqyYuomHGSSgLXS
rOr2xAThVsVRxmAipK8TM/QvMbBWtiicUZcA6aKEa0luprhnosqy5DkPUsad
mW27meh1m9MgFp6FZYM+iry8Gbatkcq8OxYP+qwa5mivGcZv4WrsCYiDQ/ED
567c3Y23ZDYlGn6JBbNMD53PUea4MrZFYtPDGFBuNJjSPrwHh68EtZkFRUOg
6dUFF0MLZOsUshTZUcCLi+RsXbDAqbuqVW3sSMiazO3u6PgFJTMrTN8SEeCs
L3+TUmCJmjuSHDdzw4FfyWw84LEXJ442LHMFf0CP07XlMHNAkeXlUqOWMBgT
mdnlSSJyNuS/WSsfBm6PcKsoANHL5b6tl1MoXLyupWH2FpGZcZPHLg+B8vg7
zxz2WuFy1pfKOdkQYH5yjxq4ZYXw3SZlNDgYruKzt0YK1hiXYDmr9zEIXtQs
nUgOtUaphzt3reMGQUgjZ97hvTX2RVrc4LQGwuKD4/QhGxs0dWOXPhkMgCVm
aqLong1KNV//YPjZH3rLyLgqZRb6KzpNFqr4QzBDpZAXzUL3m0UFHx39IO3w
dFuTiIWGrZLSvgm+cPb3kKvC/bYo3PfbIL/9NIiXVTP2P7bF4cVA8zDKaaDV
8wXtVDvMsHxT63bsFNA9/3JQTLVDzUDm96B6LjwpUlJ5uWCHnX1iQYwyF2iN
SmkHXe3R701nyPcEH2CvndLsarBH1w0Nn2hL3jDdP9rUpk/gQA43IM/HG/yK
MjalZhHYdcnk/GYRCW2S1H/YOQRu7uwtfjdCgo5PXTsll0C5PCelG0MkDBmP
87LzCGwiondYvCPBuQVn+MUElqUMjfj0kIBz8y/LbxMomHb5s/s5CUrEseTm
FgKPVKfLzJeQEFI545HcRiC9v0K/tZiEzo0plsQLAvkvH1cUF5KQ9q5K/KKD
QFM7C+E+PgkSobKe3a8J5MS5ninPJGGyuBGGRwjcWKOVHHyGBPs1R9TLxghc
MGJnHIghoYw7vUiOE9gSLp7VjSLB3UTtzsQkgbEnArrfh5HQ0xqqMTtLoMJw
gtjJjwTjn9cvPZgnUPY1c8z4NAmZuaXdYQsE6u2uoStwSdjnJkxbWiJQhtY8
IvQkobzJ07vuG4FoQLWv9CDhpx3frGKXCYws+CKd4U6CR2a25t4VAg2t9bb7
nyChYV7n6+oqgbVLJYW/upLwH8V1Vzg=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10., 0.002},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{10, 50}, {0.0026070132998930705`, 0.025374570650707817`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.710455017929075*^9, {3.710455666117676*^9, 3.7104556952833624`*^9}, 
   3.710525094004864*^9, {3.710525264148715*^9, 3.710525282316704*^9}, 
   3.710603175517537*^9, {3.711896623754628*^9, 3.711896640410431*^9}, 
   3.711896798837111*^9, 3.7118989670116014`*^9, 3.712404429578169*^9, 
   3.712404617741914*^9, 3.7126806377850323`*^9, 3.7130235534138727`*^9, 
   3.7130291524297705`*^9, 3.713566680105338*^9, 3.7173644172647085`*^9, 
   3.7173645348205976`*^9, 3.7173646461118865`*^9, 3.7173648353077116`*^9, 
   3.7173717403399305`*^9, 3.727977433402405*^9, 3.7279777583172483`*^9, 
   3.727977877414075*^9, 3.7279780550828514`*^9, 3.7279782078774247`*^9, 
   3.72797830647198*^9, 3.72797871058158*^9, 3.729780860199651*^9, 
   3.729781307099017*^9, 
   3.7297815305169864`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztWwuMXkUVnv6PfXXbbZeCxUq7WB7l2fIq5WmB7W7VlNT4CMao1OJmKzZg
bRQTNDZqVo3E1KiARMHVxkdQNKSizVbQBkuAWEhXSqCCCALZYipWLGmDv/ud
M+fO3HvnzPzLrgqJSf/bf+fOd97nzJn57121ZuPgh9ev2bhu7Zqe/g1rrh1c
t/bjPX3XbBgfqk4zZtqgMebxHoPvjfGv9tIY/9dYhwtG0t8H6b+qGR0eMAMD
/KnQtcUMjYzRXXdvyIyMNfposJaDDAyPVkrDNPutNNxmGqPDGcEmiY5PV4jW
8sI3GmNmZGjADI/yX41x4cFvYGjEjIGf+95LtztL4oyNDPHfYdhKmtSeh4Wn
mhgLSKjgWHDzEfqvgzUeHi0LSH+PmuGBYTMqgrVlt5VpK6ylcDvv5tYYzKws
eE+ZZ2W/2rOSyJ5pTQj4iSn3+Xqys2PzV4hRPeF8Aysw3xcDAvOmKzCrz0c9
48rsgPb9orYnm2ZQVnu6aYyNmCE4vqBDCNPr6z40PsclXQxX9ZOkM+cUScBI
OPYGYXnjB2D91q1s8IFUsvTmMphyO5XBVq35jGyAiajUL8a19SCrTkKlXHdM
qPCMmyVRzfImV6pZR75EWoaB6TVdJbqufG3cn4v/Gri9GpdpOmrGf2Fs5v+I
7+tRt/r/XfV60S3iqlWBscsnMS/C6juBsW/hWl2+58kXTPWKnbv/Qt9wo0Wn
Q9fF9LW25KnnXgQGn2t/ufOJymd/es9jpvaDb/5k191D370Pnyc3bP51tfGB
TVur+MtUcW/1g3ueb4rNQmYz66WDh4QNxAywObj2C3dVwMbUdl1/8w4Z/uqW
Xz1iZ4t++PTs2//PrgTvo/nGomf3HQBk5cOPjxkmVfUZG8t1/+CXtskY7ge4
th06/Mo8jysxJV5daV47N337XsuruueT3/gNxu76ypb7ZZ7PyJyY0I3sXqGp
dfgNJG695ecPT4TRsr1P7zdn6IwO8xiUzuQq6ATyzKpCpqzDXZhy5W93PZ3x
uEDncYCu7XCnxAbgN962dTcIIhJAHcFhiEVBBxjc9mJB+vvo2iXxJ/TFVM+t
v2EE9BHj4nfcH9z+wFOYj/SwqRsk/wyXGxFfPAFrwwsgLWElpMUyc/924OV3
65T/yMVI8vO6O3fsHfrx9kfF6L7QYnMEHdn7/TrZR5is2AN6AuqTlewDO7DN
zHxVMfIf4ool2mOyOM5UoLep4zvGwCQjdLUu3/107RSSvq98lSGb+Ai6fEyn
eC9dO0RbGEvKjVDz3XKdTuluuk6H42BqoO7Y/KMHxW6iKoJAioX5tE5uGwsG
i0hYggTshrBEDGEMpRZzPqdT2sqUECtQw1cRwknkibG+yJTsKlnsvZkoNjVq
f6704eVh2mrUAhL/jCWGNGJKkRjhB5f7ZrzBSpzYf8xUt/+x79mJRjW386wE
xL6dqxUMDfFgWMQQXCbuyjz/tUzm6FawU91hKuPWnLmNNslah6hbWELNsAgN
BBvyy9yYk1DdcXerxwXauLKxrwYs+j2WFzkFuSAf5Axa9JbmLDp7ohY1oT18
KGpvpWubCIsoRX4hWxEKCAmExm3NRWvXxKPV25C3BORjA7XB+agaMKYvH2oD
Ksn3rXz1YP7Xm01ub7ge3FSH/H0TXVuxTKGGY5GEr1FHYT5aHn6oV7qvMxzh
i2IOGEIbZLD60Op3uw7fzHBkhhgH+YuqDYNRlN2hw7kMtcL/sCVsKoGaCX9n
cZH8shMZk6TrQPAgiOAs8wud5xBdW0AbyYDkgMgQH4mxTUd+npFgDNtAWXxA
BVG6XUduckiILDzhMMhxj478DCOhFCwk2wdIC547dOT1HEhwA+wqJqKm83c6
7FPOPPAiYAgKWBbevE9HfoKRmAVREUIwD8IKDn5AR25kUX2eEJWC7/dF92/g
yRDIZ0Fuf0jncQ3DIAkcJilMPHbrsPUMwzSxIuAgY/6gw7gho60OnA1B8f1R
HcEHmHWxHpwMhtQvP6bD+Fsd2iMmAYPpaDnaq8OucjCoI8FIaj2hwz7khEQc
S/ST7f9UdNSV+ckStsTjzzqPD7Lp4FMf8oyO4O68hiIEYyOEgHhWR7yPETAu
ag0++P68jngvI0AX9MEH/MZ0xBU8Jl6BPuYFffp7mAECDWaFN2C5v+qIdzmR
4HLEGDJof9EP72QsBABlRJd5USf7DiYLUiAJbeHfv+uI1U5T2IVS6h/69Mvz
DETTl3TEqgCDg/r0tzMD5IDP4GVGvPou3S6/xu/Moj/d5cV6G4+hIGdaHLIy
JTob9Taz78iJ1MhPKVPLi8XH3jVYCLmGYg9/H84ki/aG6m1Nshg1arjtj3gS
Higd5pWcMGpjrd6OCaNSy5uJf+yoyrJDdflfzdmoO9Inj/McGZ2QkQpy9Tr3
IVWxZsB9jeYCqzvSGjeyn7f8rccEIusyHoM4qLBUAelOxQo3oX7ZZZ+z3wSy
71Ieg9+QfXysSzVSLySXuIxF40WLKt2J/JS13NUqSSXGRM6hL+Yx+BD+Q8Fi
TKuHIchFbqZ0ZTyzTad+oXMDIpdOUulOu47hA8aqlFCKdrrToWPOd4kLa1Hz
Tnem65jznFfAx1m4U8cs4zHoAYyz8Awdc67DwG60L6E7M3XMUg0TOSY/R8PM
KnrybJ6JVQDWcjNn69TPctYCxmnerWPO1DBH6JgzNMwcHbMkHzHU5dGdI3XM
YheZ4OOi7Cgdc3o+A1w0vyGJQX3kIoTxIoYgp7ns5SyUmXN16qfyGHIR2esw
R+uYUzTvv1HHnOwsjArmvDJPx5zkrAU+1HPQnTclMWgGaPHN9IlgFvEYKiW8
4jDH6JgTXb2APs4G84teOcFpgZmusizQqVsMOmPqeDOJIpjjeQzzgXOYHh1z
nKbFsTpmoabPm5OYcgxbzH+6rVVPnpk//WJKv1Nkgi20gk2ut20xod52AkfM
xzpjY/vjlpjjMvkm0+Hm7VaXseBZ8gLNh3lRpq6/ncC5cY/mxuObM5N+SKw1
uc0eEi/QHHhCcwEWORbOTFTocRPHwqofRaIpamybPwWer3kv8rP3MZpdFyUx
5bUhguFlg9Yt8HEV8iQPQxA7EytI9jxEaWaB+jxN85OTGNRe7jmawPDCTKco
8LvDnKJj7PMSWKmhueuJTk1iyhaOYLg5CaxBpyUxZVtHMNwuUXdLjz9kmNOL
njzKxVZ+/7BYp24x0BraO+oRzJGODw7ZnIWXJDFlPhHMHI1P5GmPORqfCOYI
jc+ZSUyZj48hSLdG/SyderdGPYKZrfE5O4kp84lgZml8zkliynmcxpTrRQRj
n18q16WlRa90aZm4VKdun8eDxvhJwmHOTWLkKZSmMDM0Cy9LYspddBpTtrDF
WBe8iu5Wxmrx1z1CjQefQdAmjZ4Ay4Q6zwqVaDzaE787N/UqR2i1t4Jht8kn
QGXBJndo2+RrGe7Qtt3FI+LErUDn5ySaeGebs2TiZYuQqejsiR5xo78vmKSB
OEyS70qEJOnQUsnJFA2BtvgTDfJqUlvqlYeIbOUjDJEt1tC2KmnJIS7v38Te
TgglnxUJicenFgWRQlXERiH6IHqOMsNcmMSUq2Iag8rLbgxhCMLHsoGO6SKd
usWU14MIplXLv4uTmPKKm8aU63QEY3dQcvLuMG9JYspeSWOgP+9lmsDY/Xp5
lV5e9KSdWd7zLdep17SUvySJKUdMGlM+64pgqk42xLE7Tbw0iSmf8qUxZbul
MeX88jEEsWcw5SX6Mp16RYutNAZVhU/rgpiWHGb8I5WI/ljhT60Vp7o1akWU
pBTE8tS6PxUZgJhjKfvUeS77i/PYAPSKQvYORIQpAggOc6WnL6ivrDE0pT84
ReI4MkVCozyFxHbxgDH7YtdU9ZDVXA9ZKYx50QJJ4FV6wD4nyZQ3joE3cL11
3i2ieSEmd+7pN4nxc08/HKa0E9ReePV0z29BJqs7V9pWT8boGWa+Gjfp/SYb
vbpr9MLHlVzSi8wn28nVip2cJIAPCZ3D+1KESuyU369mofcaebN0svfNtH8D
4coq7w==\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{"d", ",", "d1", ",", "c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7118965279063625`*^9, 3.711896545853899*^9}, {
   3.7118966456476717`*^9, 3.7118966457966943`*^9}, {3.711896777499154*^9, 
   3.7118967795710917`*^9}, {3.7130136475840654`*^9, 
   3.7130136477920127`*^9}, {3.7173648446246843`*^9, 3.7173648500564804`*^9}, 
   3.7173717411078415`*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{32., 0.0051210326}, {48., 0.0033890647}, {32., 
     0.0051210326}, {48., 0.0033890647}}, {
      {GrayLevel[0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       StyleBox[{{InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->24], 3], {
           LineBox[{{32., 0.005151226710000001}, {32., 0.00509083849}}], 
           LineBox[{{30., 0.00509083849}, {34., 0.00509083849}}], 
           LineBox[{{30., 0.005151226710000001}, {34., 
            0.005151226710000001}}]}}, {InsetBox[
           StyleBox["\<\"\[EmptyDiamond]\"\>",
            StripOnInput->False,
            FontSize->24], 4], {
           LineBox[{{48., 0.003412417457}, {48., 0.003365711943}}], 
           LineBox[{{46., 0.003365711943}, {50., 0.003365711943}}], 
           LineBox[{{46., 0.003412417457}, {50., 0.003412417457}}]}}},
        FontSize->20]}, {}}], {}}, {{}, {{}, 
     {GrayLevel[0.5], AbsolutePointSize[10], AbsoluteThickness[1.6], 
      StyleBox[{
        PointBox[{{16., 0.013098634}, {20., 0.009459757}, {24., 
         0.007396475}}], {{LineBox[{{16., 0.013171169}, {16., 0.013026099}}], 
          LineBox[{{14., 0.013026099}, {18., 0.013026099}}], 
          LineBox[{{14., 0.013171169}, {18., 0.013171169}}]}, {
          LineBox[{{20., 0.009510189749999998}, {20., 0.00940932425}}], 
          LineBox[{{18., 0.00940932425}, {22., 0.00940932425}}], 
          LineBox[{{18., 0.009510189749999998}, {22., 
           0.009510189749999998}}]}, {
          LineBox[{{24., 0.007442345647499999}, {24., 0.0073506043525}}], 
          LineBox[{{22., 0.0073506043525}, {26., 0.0073506043525}}], 
          LineBox[{{22., 0.007442345647499999}, {26., 
           0.007442345647499999}}]}}},
       FontSize->20]}, {}}, {}}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Tiny], Opacity[1.], 
     LineBox[CompressedData["
1:eJwVy3k41AkYwHG00VPjqnicKc0gtDHGSFbvi8GvqY0dpaRY8WPKfaw7GkJY
V8oYR1RST9GlEE9S7DpqPEI8Rco1IlrHkFqx7R/f5/PXd9vJQA4pJSEh4fSj
/5U29lKXkKBiorpHUfu/AlCu71AipKnYUU13sp0RgI6tuUI2hYrbxF1PW0cF
YO8it3arKhW/9jpfmhAK4Dyv9jPQqagVqWZ0oVQA67soz+O9fvzUBesIewHI
hz7irrZSkWHqZHeoMB9UHklXr+TQ8PZR/nGBCx+QmzsrzKchb0OwtbEDH7jq
W3cWl9DwZMKkwisWH2p55mUWlTRcFXfZ6hnxweWg34XIVhrSDcuoDBk+FIy/
CphboaFzrV5SXXUeaKoV64p8dXBOoSOVrZ4H2vEmAqGtLv4dE3Z/cOkiXJ7R
2l4/oIfyUs2vKWq5IDfhxaj01UeK0tQ5+5QcCNdlZAZqGKJ/yQerLLlscJRt
ynS8txMPP+1KP1iXAdrmA32S3rsw4lQkUzEiHcQLOj39qUZo1hyrOJuYCgrX
nsrbcYzxxookJUqUAnqhxYH5BnQ0S3JgWzknw1flfu3oRTqyYuomHGSSgLXS
rOr2xAThVsVRxmAipK8TM/QvMbBWtiicUZcA6aKEa0luprhnosqy5DkPUsad
mW27meh1m9MgFp6FZYM+iry8Gbatkcq8OxYP+qwa5mivGcZv4WrsCYiDQ/ED
567c3Y23ZDYlGn6JBbNMD53PUea4MrZFYtPDGFBuNJjSPrwHh68EtZkFRUOg
6dUFF0MLZOsUshTZUcCLi+RsXbDAqbuqVW3sSMiazO3u6PgFJTMrTN8SEeCs
L3+TUmCJmjuSHDdzw4FfyWw84LEXJ442LHMFf0CP07XlMHNAkeXlUqOWMBgT
mdnlSSJyNuS/WSsfBm6PcKsoANHL5b6tl1MoXLyupWH2FpGZcZPHLg+B8vg7
zxz2WuFy1pfKOdkQYH5yjxq4ZYXw3SZlNDgYruKzt0YK1hiXYDmr9zEIXtQs
nUgOtUaphzt3reMGQUgjZ97hvTX2RVrc4LQGwuKD4/QhGxs0dWOXPhkMgCVm
aqLong1KNV//YPjZH3rLyLgqZRb6KzpNFqr4QzBDpZAXzUL3m0UFHx39IO3w
dFuTiIWGrZLSvgm+cPb3kKvC/bYo3PfbIL/9NIiXVTP2P7bF4cVA8zDKaaDV
8wXtVDvMsHxT63bsFNA9/3JQTLVDzUDm96B6LjwpUlJ5uWCHnX1iQYwyF2iN
SmkHXe3R701nyPcEH2CvndLsarBH1w0Nn2hL3jDdP9rUpk/gQA43IM/HG/yK
MjalZhHYdcnk/GYRCW2S1H/YOQRu7uwtfjdCgo5PXTsll0C5PCelG0MkDBmP
87LzCGwiondYvCPBuQVn+MUElqUMjfj0kIBz8y/LbxMomHb5s/s5CUrEseTm
FgKPVKfLzJeQEFI545HcRiC9v0K/tZiEzo0plsQLAvkvH1cUF5KQ9q5K/KKD
QFM7C+E+PgkSobKe3a8J5MS5ninPJGGyuBGGRwjcWKOVHHyGBPs1R9TLxghc
MGJnHIghoYw7vUiOE9gSLp7VjSLB3UTtzsQkgbEnArrfh5HQ0xqqMTtLoMJw
gtjJjwTjn9cvPZgnUPY1c8z4NAmZuaXdYQsE6u2uoStwSdjnJkxbWiJQhtY8
IvQkobzJ07vuG4FoQLWv9CDhpx3frGKXCYws+CKd4U6CR2a25t4VAg2t9bb7
nyChYV7n6+oqgbVLJYW/upLwH8V1Vzg=
      "]]}}},
  AspectRatio->1.5,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{10.2, 0},
  BaseStyle->{FontSize -> 20},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"C\"", TraditionalForm], None}, {
     FormBox["\"L\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotLabel->FormBox["\"V=1.296t\"", TraditionalForm],
  PlotRange->{{10, 50}, {0, 0.022}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.711896530703678*^9, 3.711896546173472*^9}, 
   3.711896646117935*^9, 3.7118967089283624`*^9, {3.711896773483246*^9, 
   3.7118968010905786`*^9}, 3.711896848729734*^9, {3.7118989699197855`*^9, 
   3.71189899621579*^9}, 3.712404431946278*^9, 3.7124046209232206`*^9, 
   3.7126806379563704`*^9, 3.7130136481423764`*^9, 3.713023553510687*^9, 
   3.713029152528742*^9, 3.713566680151457*^9, 3.717364417451049*^9, 
   3.717364534864745*^9, 3.717364646129934*^9, {3.7173648361902294`*^9, 
   3.7173648507612553`*^9}, {3.7173717431156006`*^9, 3.717371759958932*^9}, 
   3.7279774334186897`*^9, 3.727977758334318*^9, 3.727977877497756*^9, 
   3.7279780551606364`*^9, 3.727978207953163*^9, 3.727978306556204*^9, 
   3.7279787106864424`*^9, 3.7297808602207365`*^9, 3.729781307179756*^9, 
   3.729781530542032*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scaling Plot", "Subsection",
 CellChangeTimes->{{3.712409073367584*^9, 3.712409077386115*^9}}],

Cell[BoxData[
 RowBox[{"Vc", ":=", "1.2794"}]], "Input",
 CellChangeTimes->{{3.7124140218192935`*^9, 3.7124140648056965`*^9}, 
   3.7297808481908484`*^9}],

Cell[BoxData[
 RowBox[{"dVc", ":=", ".002943"}]], "Input",
 CellChangeTimes->{{3.712414056469567*^9, 3.7124140991403847`*^9}}],

Cell[BoxData[
 RowBox[{"Nu", ":=", ".8834"}]], "Input",
 CellChangeTimes->{{3.7124141627055855`*^9, 3.712414177060828*^9}, {
  3.7124142372934685`*^9, 3.712414237644689*^9}, {3.729780831316639*^9, 
  3.7297808322706046`*^9}}],

Cell[BoxData[
 RowBox[{"dNu", ":=", ".013248"}]], "Input",
 CellChangeTimes->{{3.7124141793425426`*^9, 3.71241418584708*^9}, {
  3.7124142402941184`*^9, 3.7124142405953364`*^9}}],

Cell[BoxData[
 RowBox[{"Eta", ":=", ".5337"}]], "Input",
 CellChangeTimes->{{3.712414197962386*^9, 3.712414212986972*^9}, {
   3.712414243587804*^9, 3.712414243925946*^9}, 3.7297808163034472`*^9}],

Cell[BoxData[
 RowBox[{"dEta", ":=", ".061415"}]], "Input",
 CellChangeTimes->{{3.712414215431319*^9, 3.7124142466088123`*^9}}],

Cell[BoxData[
 RowBox[{"dEta", ":=", "0"}]], "Input",
 CellChangeTimes->{{3.7124217551758857`*^9, 3.712421758735972*^9}}],

Cell[BoxData[
 RowBox[{"dVc", ":=", "0"}]], "Input",
 CellChangeTimes->{{3.7124217608141427`*^9, 3.712421763662753*^9}}],

Cell[BoxData[
 RowBox[{"dNu", ":=", "0"}]], "Input",
 CellChangeTimes->{{3.7124217656100893`*^9, 3.712421768889989*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dIndep", "[", 
   RowBox[{"V_", ",", "L_"}], "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["Nu", "2"]]}], 
     RowBox[{"Log", "[", "L", "]"}], "*", 
     SuperscriptBox["L", 
      RowBox[{"1", "/", "Nu"}]], "*", "dNu", "*", 
     RowBox[{"(", 
      RowBox[{"V", "-", "Vc"}], ")"}]}], "-", 
    RowBox[{"dVc", "*", 
     SuperscriptBox["L", 
      RowBox[{"1", "/", "Nu"}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712414263786569*^9, 3.7124144297874055`*^9}, {
  3.7124145670211663`*^9, 3.7124145714291444`*^9}, {3.712414689535812*^9, 
  3.7124147282769833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dDep", "[", 
   RowBox[{"O_", ",", "dO_", ",", "L_"}], "]"}], ":=", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"dO", "*", 
     SuperscriptBox["L", 
      RowBox[{"1", "+", "Nu"}]]}], "+", 
    RowBox[{"dEta", "*", "O", "*", 
     RowBox[{"Log", "[", "L", "]"}], "*", 
     SuperscriptBox["L", 
      RowBox[{"1", "+", "Eta"}]]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7124144603954644`*^9, 3.712414480015951*^9}, {
  3.712414517288519*^9, 3.712414578804945*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Indep", "[", 
   RowBox[{"V_", ",", "L_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V", "-", "Vc"}], ")"}], "*", 
   SuperscriptBox["L", 
    RowBox[{"1", "/", "Nu"}]]}]}]], "Input",
 CellChangeTimes->{{3.7124154360644455`*^9, 3.7124154835191956`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dep", "[", 
   RowBox[{"O_", ",", "L_"}], "]"}], ":=", 
  RowBox[{"O", "*", 
   SuperscriptBox["L", 
    RowBox[{"1", "+", "Eta"}]]}]}]], "Input",
 CellChangeTimes->{{3.712415486318804*^9, 3.712415515649414*^9}}],

Cell[BoxData[
 RowBox[{"Vdata", ":=", 
  RowBox[{"{", 
   RowBox[{
   "1.2", ",", "1.2", ",", "1.2", ",", "1.25", ",", "1.25", ",", "1.25", ",", 
    "1.25", ",", "1.27", ",", "1.27", ",", "1.27", ",", "1.27", ",", "1.27", 
    ",", "1.28", ",", "1.28", ",", "1.28", ",", "1.28", ",", "1.296", ",", 
    "1.296", ",", "1.296", ",", "1.296", ",", "1.304", ",", "1.304", ",", 
    "1.304", ",", "1.304", ",", "1.35", ",", "1.35", ",", "1.4", ",", "1.4"}],
    "}"}]}]], "Input",
 CellChangeTimes->{{3.7124145984519186`*^9, 3.712414660545809*^9}, {
  3.712418260126187*^9, 3.712418261234747*^9}, {3.7124184174399457`*^9, 
  3.7124184181918736`*^9}, {3.727977205979797*^9, 3.7279772145467296`*^9}, {
  3.7279779202805743`*^9, 3.727977921647135*^9}}],

Cell[BoxData[
 RowBox[{"Ldata", ":=", 
  RowBox[{"{", 
   RowBox[{
   "20", ",", "24", ",", "32", ",", "20", ",", "24", ",", "32", ",", "48", 
    ",", "20", ",", "24", ",", "32", ",", "48", ",", "64", ",", "20", ",", 
    "24", ",", "32", ",", "48", ",", "20", ",", "24", ",", "32", ",", "48", 
    ",", "20", ",", "24", ",", "32", ",", "48", ",", "20", ",", "24", ",", 
    "20", ",", "24"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7124147505713525`*^9, 3.712414798208827*^9}, {
  3.712418267581395*^9, 3.7124182683263054`*^9}, {3.7124184226783543`*^9, 
  3.7124184230602317`*^9}, {3.7279772904364386`*^9, 3.7279772961813655`*^9}, {
  3.7279779660098076`*^9, 3.7279779682095337`*^9}}],

Cell[BoxData[
 RowBox[{"Odata", ":=", 
  RowBox[{"{", 
   RowBox[{
   ".00297701", ",", ".001844434", ",", ".0008046395", ",", ".0054457852197", 
    ",", ".00380026873", ",", ".002043988049", ",", ".000739076551822", ",", 
    ".00698944404236", ",", ".005167399137536", ",", ".0031475139238", ",", 
    ".0015128657636", ",", "0.0008513293918122149", ",", 
    "0.007872920859867454", ",", "0.005899795239102861", ",", 
    "0.003766092098068472", ",", "0.002042295398098655", ",", 
    ".0094597572267", ",", ".0073964750083", ",", ".0051210326196", ",", 
    ".00338906468757", ",", ".010216626626", ",", ".008439207876", ",", 
    ".0061096587180", ",", ".0042332885162699", ",", ".0170506414733", ",", 
    ".0152159400020", ",", ".02707293314528", ",", "0.02630219691514465"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.7124148318528595`*^9, 3.712415312686799*^9}, {
   3.7124182724136667`*^9, 3.712418282439491*^9}, 3.7124184277041893`*^9, {
   3.7279772339356723`*^9, 3.727977270656513*^9}, {3.7279779974816256`*^9, 
   3.727977998643928*^9}, 3.7279782845587726`*^9}],

Cell[BoxData[
 RowBox[{"dOdata", ":=", 
  RowBox[{"{", 
   RowBox[{
   ".000031228", ",", ".000026026", ",", ".00001433", ",", ".00006188", ",", 
    ".00004896", ",", ".000024826", ",", ".00002399", ",", ".00007588", ",", 
    ".00006815", ",", ".00004341", ",", ".00003419", ",", ".00001129", ",", 
    ".0000903", ",", ".000088355", ",", ".0000403", ",", ".00002599", ",", 
    ".0001008655", ",", ".00009174", ",", ".00006039", ",", ".0000467055", 
    ",", ".00007651", ",", ".000091137", ",", ".00005964", ",", ".00005424", 
    ",", ".00015517", ",", ".000157056", ",", ".00020056", ",", 
    "0.0003494894371865369"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7124155656133304`*^9, 3.7124158539018755`*^9}, {
   3.7124182869660034`*^9, 3.712418298812237*^9}, 3.7124184334801607`*^9, {
   3.7279773364136653`*^9, 3.727977389798977*^9}, {3.7279780254252234`*^9, 
   3.727978029957656*^9}, 3.727978299516347*^9}],

Cell[BoxData[
 RowBox[{"Indepdata", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Indep", "[", 
     RowBox[{
      RowBox[{"Vdata", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Ldata", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "28"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712415901869171*^9, 3.7124159822036963`*^9}, {
  3.712418359015794*^9, 3.7124183593062253`*^9}, {3.712418438143201*^9, 
  3.712418438393992*^9}, {3.7279778602233224`*^9, 3.7279778609537697`*^9}, {
  3.7279780396828003`*^9, 3.727978040038633*^9}, {3.7279786903399606`*^9, 
  3.727978690573738*^9}, {3.7297812877529063`*^9, 3.7297812880204935`*^9}}],

Cell[BoxData[
 RowBox[{"Depdata", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Dep", "[", 
     RowBox[{
      RowBox[{"Odata", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Ldata", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "28"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712416087418616*^9, 3.712416111284922*^9}, {
  3.712416159186482*^9, 3.712416159679534*^9}, {3.712418362521781*^9, 
  3.7124183626671314`*^9}, {3.7124184416129627`*^9, 3.7124184418056817`*^9}, {
  3.72797786362801*^9, 3.727977863806773*^9}, {3.727978044434269*^9, 
  3.727978044578243*^9}, {3.7279786926354575`*^9, 3.7279786927377825`*^9}, {
  3.7297812908812304`*^9, 3.7297812912582006`*^9}}],

Cell[BoxData[
 RowBox[{"dIndepdata", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"dIndep", "[", 
     RowBox[{
      RowBox[{"Vdata", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Ldata", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "28"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7124171989390883`*^9, 3.7124172867102284`*^9}, {
   3.7124183648346014`*^9, 3.7124183650143385`*^9}, {3.712418444117414*^9, 
   3.712418444298197*^9}, 3.712419963521593*^9, 3.712422469068349*^9, {
   3.7279778660020933`*^9, 3.7279778661415234`*^9}, {3.7279780466583247`*^9, 
   3.7279780467825317`*^9}, {3.7279786948376274`*^9, 
   3.7279786951268883`*^9}, {3.729781293675784*^9, 3.7297812938030233`*^9}}],

Cell[BoxData[
 RowBox[{"dDepdata", ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"dDep", "[", 
     RowBox[{
      RowBox[{"Odata", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"dOdata", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Ldata", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "28"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7124172892465234`*^9, 3.71241732119081*^9}, {
   3.7124173990242414`*^9, 3.7124174256094337`*^9}, {3.712418368077072*^9, 
   3.7124183682670493`*^9}, {3.7124184469867525`*^9, 3.71241844717515*^9}, 
   3.712419968004611*^9, 3.7124224732156506`*^9, {3.7279778679395447`*^9, 
   3.727977868108736*^9}, {3.727978050063052*^9, 3.727978050222871*^9}, {
   3.727978698436678*^9, 3.727978698634118*^9}, {3.7297812959246335`*^9, 
   3.7297812960477066`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fulldata", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Indepdata", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Depdata", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"ErrorBar", "[", 
       RowBox[{
        RowBox[{"dIndepdata", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"dDepdata", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "28"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7124162472267933`*^9, 3.7124163000976*^9}, 
   3.7124163342667365`*^9, {3.7124171475068455`*^9, 3.7124171749439297`*^9}, {
   3.7124175767405577`*^9, 3.7124176091794443`*^9}, 3.712417750676504*^9, {
   3.7124183710063515`*^9, 3.712418371223711*^9}, {3.7124184497004128`*^9, 
   3.7124184498966646`*^9}, 3.727977753016623*^9, {3.7279778706900945`*^9, 
   3.7279778708089495`*^9}, {3.727978702226594*^9, 3.7279787024921637`*^9}, {
   3.729781298650399*^9, 3.7297812988465576`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.3581612427110716`"}], ",", "0.2945574407499208`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.00880854271166066`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.89871741073929`"}], ",", "0.2413754523892165`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.010348973576591402`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.014535330271292`"}], ",", "0.1637004488320103`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.009795929695349944`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.873173054605864`"}], ",", "0.5388280715175889`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.017454611982757835`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0733286130445245`"}], ",", "0.49732957856141413`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.019468444874737378`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.486490411964435`"}], ",", "0.4158405857884991`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.016970952590143595`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.352316004564381`"}], ",", "0.2800329333676994`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.035194920978630855`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.279177779363781`"}], ",", "0.6915639347473952`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.021403619218675896`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3431730939666183`"}], ",", "0.6762417654946717`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.02709915274128579`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.47527244464169244`"}], ",", "0.6403481832933404`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.029674899377190585`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.752101035472969`"}], ",", "0.5732183446059392`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.05015899742640221`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0416110820784712`"}], ",", "0.5014594887898506`"}], 
      "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.0284743162962872`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.017819858257260512`", ",", "0.7789787134437651`"}], "}"}], 
     ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.025471096671671502`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.021904665572334753`", ",", "0.7720882096308129`"}], "}"}], 
     ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.03513346501036399`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.03033653901967891`", ",", "0.7661952548892966`"}], "}"}], 
     ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.027548916030886446`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.04800644907273703`", ",", "0.7738169608047033`"}], "}"}], 
     ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.038129053615448764`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.49301607845092693`", ",", "0.9359867379727715`"}], "}"}], 
     ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.028451327811035234`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.6060290808346597`", ",", "0.9679541264224941`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.0364794757518057`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.8393109128778731`", ",", "1.0418520819719705`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.041282358290452424`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.3281784243458667`", ",", "1.2841020642496084`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.0685200659344495`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.7306141885477602`", ",", "1.0108744653367165`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.021581324544292207`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.8980912884658222`", ",", "1.1044133966713578`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.03623969894912052`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.2437980998069702`", ",", "1.2429838136792994`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.04076966134198679`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.9682644119824315`", ",", "1.603974849534076`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.07957367711050178`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2.0968033216045514`", ",", "1.6870596052817115`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.04376910377124326`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2.577448982345006`", ",", "1.9912636621911795`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.062451717284451674`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3.581791509709752`", ",", "2.678705782267235`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.056572349373980466`"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4.402837780039763`", ",", "3.442088293331881`"}], "}"}], ",", 
     RowBox[{"ErrorBar", "[", 
      RowBox[{"0.`", ",", "0.13897091180900908`"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7279777536912975`*^9, 3.7279777585491524`*^9}, 
   3.7279778780218334`*^9, 3.7279780554863124`*^9, 3.7279782082077875`*^9, 
   3.7279783071310644`*^9, 3.727978710990528*^9, 3.729780860646942*^9, 
   3.7297813076838846`*^9, 3.7297815308842025`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hw", "=", ".2"}]], "Input",
 CellChangeTimes->{{3.712423441747488*^9, 3.712423452957283*^9}, {
   3.712423572172409*^9, 3.71242357256285*^9}, {3.7124237568750353`*^9, 
   3.7124237575437965`*^9}, 3.712424171609823*^9}],

Cell[BoxData["0.2`"], "Output",
 CellChangeTimes->{
  3.712423391289246*^9, {3.712423442263762*^9, 3.7124234533185506`*^9}, 
   3.7124235729786873`*^9, 3.7124237577824316`*^9, 3.7124241721538124`*^9, 
   3.712680638694313*^9, 3.713023554132543*^9, 3.7130291530349855`*^9, 
   3.7135666808698664`*^9, 3.7173644182044697`*^9, 3.717364535319986*^9, 
   3.717364646325094*^9, 3.7279774335678196`*^9, 3.727977758560684*^9, 
   3.7279778780986366`*^9, 3.72797805549734*^9, 3.727978208218365*^9, 
   3.7279783072023544`*^9, 3.7279787110020323`*^9, 3.7297808606730127`*^9, 
   3.729781307703912*^9, 3.729781530902216*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dplot", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"Fulldata", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4.5"}], ",", "5.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", ".8"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<(V-\!\(\*SubscriptBox[\(V\), \(c\)]\))\!\(\*SuperscriptBox[\(L\), \
\(1/\[Nu]\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(OL\), \(1 + \[Eta]\)]\)\>\""}], "}"}]}], 
    ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Bold"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{"points", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "2.25"}], "}"}], ",", "Center", ",", 
       "5.7"}], "]"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7124163085387287`*^9, 3.7124163156933784`*^9}, {
   3.7124176267619257`*^9, 3.712417628605405*^9}, {3.7124176827359743`*^9, 
   3.71241771944559*^9}, {3.712417812623252*^9, 3.7124178155986457`*^9}, 
   3.7124234351093345`*^9, {3.7124234936356573`*^9, 3.7124235060053635`*^9}, {
   3.7124235445475855`*^9, 3.7124235468846655`*^9}, {3.7124239088928995`*^9, 
   3.712423966918027*^9}, {3.7124239976004367`*^9, 3.7124240831233425`*^9}, {
   3.712424113730649*^9, 3.7124241187343893`*^9}, {3.7124241552263627`*^9, 
   3.7124241637713966`*^9}, {3.712424299182687*^9, 3.712424338106554*^9}, {
   3.7126792492712765`*^9, 3.712679267682543*^9}, {3.712681002881055*^9, 
   3.7126810371300373`*^9}, {3.7126812957891035`*^9, 
   3.7126813841214914`*^9}, {3.7126815098429747`*^9, 
   3.7126815100398474`*^9}, {3.712681546540308*^9, 3.712681576572822*^9}, {
   3.7126816674691353`*^9, 3.7126816938883867`*^9}, {3.7126817271436996`*^9, 
   3.71268173601464*^9}, {3.712681772045854*^9, 3.712681927331546*^9}, {
   3.7126822296666675`*^9, 3.7126822332856255`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     StyleBox[{PointBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAANBxBpIPdAsCZHrRzB9rSP7bE+8CS
MAfAY9EIDWTlzj9mm4BZ4g4QwAR5CeUi9MQ/vvoongjx67+htipeFD7hP0Qy
rp9aLPG/mk3QcD/U3z/tRpMrqsj3v9XoE9Uhndo/9LCrDYvRAsB4gKdAD+zR
PzvKCHoM3tG/FqlasEoh5j9qCt1HjPbVvzSlX8XFo+U/O0SbHd1q3r98iCl5
u33kP8ec1DA2Eei/sZdx/81X4j/u2cphcKrwv5XhE8X0C+A/YLa8cV4/kj8S
rVDEZO3oP4hODTktbpY/pbo/VfK06D8deNqrihCfP30yQ+mrhOg/5muHIU2U
qD/P4XfJG8PoP2dUVk+Tjd8/GKaidZrz7T+Dg1MZl2TjP11poO56+e4/WJA/
j6Lb6j8ObbUWbavwP8oX/QQ4QPU/vdkqm66L9D90zLkBMWHnPxK5D7SKLPA/
CxAZ8Sm97D/ve79hravxP1L3F9aY5vM/81vT/kLj8z//hfXSAn7/P6CvJYjh
qfk/Wnzj0UDGAEDkZnE2Mv76PwU+cpKdngRAXTAtSTfc/z/PWZpOgqcMQAyN
E0z9bQVAw3TLgYGcEUBncE6WZYkLQInS5uE=
        "]], {{
         LineBox[{{-2.3581612427110716`, 
          0.2989617121057511}, {-2.3581612427110716`, 0.29015316939409047`}}],
          LineBox[{{-2.4581612427110717`, 
          0.29015316939409047`}, {-2.2581612427110715`, 
          0.29015316939409047`}}], 
         LineBox[{{-2.4581612427110717`, 
          0.2989617121057511}, {-2.2581612427110715`, 
          0.2989617121057511}}]}, {
         LineBox[{{-2.89871741073929, 
          0.24654993917751222`}, {-2.89871741073929, 0.2362009656009208}}], 
         LineBox[{{-2.99871741073929, 0.2362009656009208}, {-2.79871741073929,
           0.2362009656009208}}], 
         LineBox[{{-2.99871741073929, 
          0.24654993917751222`}, {-2.79871741073929, 
          0.24654993917751222`}}]}, {
         LineBox[{{-4.014535330271292, 
          0.16859841367968526`}, {-4.014535330271292, 0.15880248398433533`}}],
          LineBox[{{-4.114535330271291, 
          0.15880248398433533`}, {-3.9145353302712915`, 
          0.15880248398433533`}}], 
         LineBox[{{-4.114535330271291, 
          0.16859841367968526`}, {-3.9145353302712915`, 
          0.16859841367968526`}}]}, {
         LineBox[{{-0.873173054605864, 
          0.5475553775089679}, {-0.873173054605864, 0.53010076552621}}], 
         LineBox[{{-0.973173054605864, 0.53010076552621}, {-0.773173054605864,
           0.53010076552621}}], 
         LineBox[{{-0.973173054605864, 
          0.5475553775089679}, {-0.773173054605864, 0.5475553775089679}}]}, {
         LineBox[{{-1.0733286130445245`, 
          0.5070638009987828}, {-1.0733286130445245`, 0.4875953561240454}}], 
         LineBox[{{-1.1733286130445246`, 
          0.4875953561240454}, {-0.9733286130445246, 0.4875953561240454}}], 
         LineBox[{{-1.1733286130445246`, 
          0.5070638009987828}, {-0.9733286130445246, 0.5070638009987828}}]}, {
         LineBox[{{-1.486490411964435, 
          0.4243260620835709}, {-1.486490411964435, 0.4073551094934273}}], 
         LineBox[{{-1.5864904119644352`, 
          0.4073551094934273}, {-1.386490411964435, 0.4073551094934273}}], 
         LineBox[{{-1.5864904119644352`, 
          0.4243260620835709}, {-1.386490411964435, 0.4243260620835709}}]}, {
         LineBox[{{-2.352316004564381, 
          0.29763039385701484`}, {-2.352316004564381, 0.262435472878384}}], 
         LineBox[{{-2.452316004564381, 
          0.262435472878384}, {-2.252316004564381, 0.262435472878384}}], 
         LineBox[{{-2.452316004564381, 
          0.29763039385701484`}, {-2.252316004564381, 
          0.29763039385701484`}}]}, {
         LineBox[{{-0.279177779363781, 
          0.7022657443567332}, {-0.279177779363781, 0.6808621251380572}}], 
         LineBox[{{-0.37917777936378105`, 
          0.6808621251380572}, {-0.17917777936378101`, 0.6808621251380572}}], 
         LineBox[{{-0.37917777936378105`, 
          0.7022657443567332}, {-0.17917777936378101`, 
          0.7022657443567332}}]}, {
         LineBox[{{-0.3431730939666183, 
          0.6897913418653147}, {-0.3431730939666183, 0.6626921891240288}}], 
         LineBox[{{-0.4431730939666183, 
          0.6626921891240288}, {-0.24317309396661832`, 0.6626921891240288}}], 
         LineBox[{{-0.4431730939666183, 
          0.6897913418653147}, {-0.24317309396661832`, 
          0.6897913418653147}}]}, {
         LineBox[{{-0.47527244464169244`, 
          0.6551856329819357}, {-0.47527244464169244`, 0.6255107336047452}}], 
         LineBox[{{-0.5752724446416925, 
          0.6255107336047452}, {-0.3752724446416924, 0.6255107336047452}}], 
         LineBox[{{-0.5752724446416925, 
          0.6551856329819357}, {-0.3752724446416924, 0.6551856329819357}}]}, {
         LineBox[{{-0.752101035472969, 
          0.5982978433191404}, {-0.752101035472969, 0.5481388458927381}}], 
         LineBox[{{-0.852101035472969, 
          0.5481388458927381}, {-0.652101035472969, 0.5481388458927381}}], 
         LineBox[{{-0.852101035472969, 
          0.5982978433191404}, {-0.652101035472969, 0.5982978433191404}}]}, {
         LineBox[{{-1.0416110820784712`, 
          0.5156966469379942}, {-1.0416110820784712`, 0.487222330641707}}], 
         LineBox[{{-1.1416110820784713`, 
          0.487222330641707}, {-0.9416110820784712, 0.487222330641707}}], 
         LineBox[{{-1.1416110820784713`, 
          0.5156966469379942}, {-0.9416110820784712, 0.5156966469379942}}]}, {
         LineBox[{{0.017819858257260512`, 0.7917142617796009}, {
          0.017819858257260512`, 0.7662431651079293}}], 
         LineBox[{{-0.0821801417427395, 0.7662431651079293}, {
          0.11781985825726052`, 0.7662431651079293}}], 
         LineBox[{{-0.0821801417427395, 0.7917142617796009}, {
          0.11781985825726052`, 0.7917142617796009}}]}, {
         LineBox[{{0.021904665572334753`, 0.789654942135995}, {
          0.021904665572334753`, 0.7545214771256309}}], 
         LineBox[{{-0.07809533442766525, 0.7545214771256309}, {
          0.12190466557233476`, 0.7545214771256309}}], 
         LineBox[{{-0.07809533442766525, 0.789654942135995}, {
          0.12190466557233476`, 0.789654942135995}}]}, {
         LineBox[{{0.03033653901967891, 0.7799697129047398}, {
          0.03033653901967891, 0.7524207968738534}}], 
         LineBox[{{-0.0696634609803211, 0.7524207968738534}, {
          0.13033653901967893`, 0.7524207968738534}}], 
         LineBox[{{-0.0696634609803211, 0.7799697129047398}, {
          0.13033653901967893`, 0.7799697129047398}}]}, {
         LineBox[{{0.04800644907273703, 0.7928814876124277}, {
          0.04800644907273703, 0.7547524339969789}}], 
         LineBox[{{-0.051993550927262974`, 0.7547524339969789}, {
          0.14800644907273702`, 0.7547524339969789}}], 
         LineBox[{{-0.051993550927262974`, 0.7928814876124277}, {
          0.14800644907273702`, 0.7928814876124277}}]}, {
         LineBox[{{0.49301607845092693`, 0.9502124018782891}, {
          0.49301607845092693`, 0.9217610740672539}}], 
         LineBox[{{0.3930160784509269, 0.9217610740672539}, {
          0.593016078450927, 0.9217610740672539}}], 
         LineBox[{{0.3930160784509269, 0.9502124018782891}, {
          0.593016078450927, 0.9502124018782891}}]}, {
         LineBox[{{0.6060290808346597, 0.986193864298397}, {
          0.6060290808346597, 0.9497143885465913}}], 
         LineBox[{{0.5060290808346597, 0.9497143885465913}, {
          0.7060290808346597, 0.9497143885465913}}], 
         LineBox[{{0.5060290808346597, 0.986193864298397}, {
          0.7060290808346597, 0.986193864298397}}]}, {
         LineBox[{{0.8393109128778731, 1.0624932611171967`}, {
          0.8393109128778731, 1.0212109028267444`}}], 
         LineBox[{{0.7393109128778731, 1.0212109028267444`}, {
          0.939310912877873, 1.0212109028267444`}}], 
         LineBox[{{0.7393109128778731, 1.0624932611171967`}, {
          0.939310912877873, 1.0624932611171967`}}]}, {
         LineBox[{{1.3281784243458667`, 1.318362097216833}, {
          1.3281784243458667`, 1.2498420312823837`}}], 
         LineBox[{{1.2281784243458667`, 1.2498420312823837`}, {
          1.4281784243458668`, 1.2498420312823837`}}], 
         LineBox[{{1.2281784243458667`, 1.318362097216833}, {
          1.4281784243458668`, 1.318362097216833}}]}, {
         LineBox[{{0.7306141885477602, 1.0216651276088626`}, {
          0.7306141885477602, 1.0000838030645705`}}], 
         LineBox[{{0.6306141885477602, 1.0000838030645705`}, {
          0.8306141885477601, 1.0000838030645705`}}], 
         LineBox[{{0.6306141885477602, 1.0216651276088626`}, {
          0.8306141885477601, 1.0216651276088626`}}]}, {
         LineBox[{{0.8980912884658222, 1.122533246145918}, {
          0.8980912884658222, 1.0862935471967976`}}], 
         LineBox[{{0.7980912884658222, 1.0862935471967976`}, {
          0.9980912884658222, 1.0862935471967976`}}], 
         LineBox[{{0.7980912884658222, 1.122533246145918}, {
          0.9980912884658222, 1.122533246145918}}]}, {
         LineBox[{{1.2437980998069702`, 1.263368644350293}, {
          1.2437980998069702`, 1.222598983008306}}], 
         LineBox[{{1.1437980998069701`, 1.222598983008306}, {
          1.3437980998069703`, 1.222598983008306}}], 
         LineBox[{{1.1437980998069701`, 1.263368644350293}, {
          1.3437980998069703`, 1.263368644350293}}]}, {
         LineBox[{{1.9682644119824315`, 1.6437616880893269`}, {
          1.9682644119824315`, 1.564188010978825}}], 
         LineBox[{{1.8682644119824314`, 1.564188010978825}, {
          2.0682644119824314`, 1.564188010978825}}], 
         LineBox[{{1.8682644119824314`, 1.6437616880893269`}, {
          2.0682644119824314`, 1.6437616880893269`}}]}, {
         LineBox[{{2.0968033216045514`, 1.7089441571673332`}, {
          2.0968033216045514`, 1.6651750533960898`}}], 
         LineBox[{{1.9968033216045513`, 1.6651750533960898`}, {
          2.1968033216045515`, 1.6651750533960898`}}], 
         LineBox[{{1.9968033216045513`, 1.7089441571673332`}, {
          2.1968033216045515`, 1.7089441571673332`}}]}, {
         LineBox[{{2.577448982345006, 2.0224895208334055`}, {
          2.577448982345006, 1.9600378035489536`}}], 
         LineBox[{{2.477448982345006, 1.9600378035489536`}, {
          2.6774489823450063`, 1.9600378035489536`}}], 
         LineBox[{{2.477448982345006, 2.0224895208334055`}, {
          2.6774489823450063`, 2.0224895208334055`}}]}, {
         LineBox[{{3.581791509709752, 2.706991956954225}, {3.581791509709752, 
          2.6504196075802446`}}], 
         LineBox[{{3.481791509709752, 2.6504196075802446`}, {
          3.681791509709752, 2.6504196075802446`}}], 
         LineBox[{{3.481791509709752, 2.706991956954225}, {3.681791509709752, 
          2.706991956954225}}]}, {
         LineBox[{{4.402837780039763, 3.5115737492363857`}, {
          4.402837780039763, 3.3726028374273764`}}], 
         LineBox[{{4.302837780039764, 3.3726028374273764`}, {
          4.502837780039763, 3.3726028374273764`}}], 
         LineBox[{{4.302837780039764, 3.5115737492363857`}, {
          4.502837780039763, 3.5115737492363857`}}]}}},
      FontSize->24]}, {}}, {}},
  AspectRatio->0.8,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Epilog->InsetBox[
    BoxData[
     FormBox["points", TraditionalForm]], {-1.5, 2.25}, Center, 5.7],
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(OL\\), \\(1 + \[Eta]\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"(V-\\!\\(\\*SubscriptBox[\\(V\\), \
\\(c\\)]\\))\\!\\(\\*SuperscriptBox[\\(L\\), \\(1/\[Nu]\\)]\\)\"", 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->Bold,
  Method->{},
  PlotRange->{{-4.5, 5.5}, {0, 3.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.71241631623857*^9, {3.7124176188588424`*^9, 3.7124176290576935`*^9}, {
   3.7124176935643997`*^9, 3.7124177198075657`*^9}, 3.712417752051052*^9, 
   3.7124178161337376`*^9, 3.7124183138253193`*^9, 3.7124183755747185`*^9, 
   3.7124184534340143`*^9, 3.7124217899708376`*^9, 3.7124233665406647`*^9, {
   3.712423436179956*^9, 3.7124234546710815`*^9}, {3.712423500513404*^9, 
   3.7124235065500627`*^9}, {3.712423547427099*^9, 3.7124235738290825`*^9}, 
   3.712423758566543*^9, 3.7124239132332335`*^9, 3.712423947070888*^9, 
   3.7124240840201073`*^9, 3.7124241191352673`*^9, {3.7124241564835277`*^9, 
   3.7124241730070176`*^9}, {3.712424306646093*^9, 3.7124243386197615`*^9}, {
   3.7126792511921005`*^9, 3.7126792682979283`*^9}, 3.7126806388189173`*^9, {
   3.7126810144395294`*^9, 3.7126810378235903`*^9}, {3.71268130349957*^9, 
   3.712681384554716*^9}, 3.7126815106743298`*^9, {3.7126815525647*^9, 
   3.7126815772315392`*^9}, {3.7126816715267067`*^9, 
   3.7126816952519393`*^9}, {3.7126817295932083`*^9, 3.712681736496807*^9}, 
   3.7126817728332977`*^9, {3.712681803011318*^9, 3.712681928605674*^9}, 
   3.7126822340928183`*^9, 3.7130235544229975`*^9, 3.713029153338951*^9, 
   3.713566682698357*^9, 3.71736441834886*^9, 3.7173645354092026`*^9, 
   3.7173646463682065`*^9, 3.7279774336204596`*^9, 3.7279777586061*^9, 
   3.7279778781807413`*^9, 3.727978055600047*^9, 3.727978208346933*^9, 
   3.7279783073229933`*^9, 3.727978711098609*^9, 3.72978086073618*^9, 
   3.7297813077917304`*^9, 3.729781530950908*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hw", "=", ".4"}]], "Input",
 CellChangeTimes->{{3.713019301283784*^9, 3.713019314853244*^9}, {
  3.713019547501936*^9, 3.713019553392583*^9}}],

Cell[BoxData["0.4`"], "Output",
 CellChangeTimes->{{3.7130193024325094`*^9, 3.7130193151139207`*^9}, {
   3.7130195481387234`*^9, 3.7130195536045833`*^9}, 3.7130235544785995`*^9, 
   3.7130291535616856`*^9, 3.713566682926978*^9, 3.717364418377494*^9, 
   3.717364535538718*^9, 3.7173646463863173`*^9, 3.7279774336362343`*^9, 
   3.7279777586241446`*^9, 3.7279778782079697`*^9, 3.7279780556311035`*^9, 
   3.7279782084621425`*^9, 3.727978307401913*^9, 3.727978711124174*^9, 
   3.729780860769286*^9, 3.729781307884528*^9, 3.729781530978457*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dplot", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{"Fulldata", ",", 
    RowBox[{"ErrorBarFunction", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"coords", ",", "errs"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{"the", " ", "vertical", " ", 
          RowBox[{"line", ":"}]}], "*)"}], 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coords", "-", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}], ",", 
            RowBox[{"coords", "+", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"errs", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
              "}"}]}]}], "}"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "1"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"horizontal", " ", "tick", " ", "2"}], ":"}], "*)"}], 
         RowBox[{"{", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"coords", "-", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"errs", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], "/", "2"}]}], 
               "}"}]}], ",", 
             RowBox[{"coords", "+", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"hw", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"errs", "[", 
                   RowBox[{"[", 
                    RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "/", "2"}]}], 
               "}"}]}]}], "}"}], "]"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "5.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"RotateLabel", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<(V-\!\(\*SubscriptBox[\(V\), \(c\)]\))\!\(\*SuperscriptBox[\(L\), \
\(1/\[Nu]\)]\)/ t\>\"", ",", 
       "\"\<\[LeftAngleBracket]C\[RightAngleBracket] \!\(\*SuperscriptBox[\(L\
\), \(1 + \[Eta]\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thin", ",", 
       RowBox[{"AbsolutePointSize", "[", "8", "]"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "16"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", "14"}], ",", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "\"\<0.000\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", "\"\<0.500\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "\"\<1.000\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1.5", ",", "\"\<1.500\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "\"\<2.000\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2.5", ",", "\"\<2.500\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "\"\<3.000\>\""}], "}"}]}], "}"}], ",", 
         "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.712963094156106*^9, {3.713019178985076*^9, 3.71301917933315*^9}, {
   3.713019287744419*^9, 3.71301928891791*^9}, {3.7130194296858706`*^9, 
   3.713019430290058*^9}, {3.713019522563509*^9, 3.7130195267995653`*^9}, {
   3.713019572732814*^9, 3.713019573520462*^9}, 3.71301961382957*^9, {
   3.713019742164053*^9, 3.7130197662741237`*^9}, {3.713019810807393*^9, 
   3.713019910091541*^9}, 3.7130199945676537`*^9, {3.7130235719195995`*^9, 
   3.71302357206893*^9}, {3.7130291419202805`*^9, 3.713029144336108*^9}, {
   3.713566650380663*^9, 3.7135666670786285`*^9}, {3.713566698080883*^9, 
   3.7135667077656746`*^9}, {3.7297813520155272`*^9, 3.7297813698649907`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[8], Thickness[
     Tiny], 
     StyleBox[{PointBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAANBxBpIPdAsCZHrRzB9rSP7bE+8CS
MAfAY9EIDWTlzj9mm4BZ4g4QwAR5CeUi9MQ/vvoongjx67+htipeFD7hP0Qy
rp9aLPG/mk3QcD/U3z/tRpMrqsj3v9XoE9Uhndo/9LCrDYvRAsB4gKdAD+zR
PzvKCHoM3tG/FqlasEoh5j9qCt1HjPbVvzSlX8XFo+U/O0SbHd1q3r98iCl5
u33kP8ec1DA2Eei/sZdx/81X4j/u2cphcKrwv5XhE8X0C+A/YLa8cV4/kj8S
rVDEZO3oP4hODTktbpY/pbo/VfK06D8deNqrihCfP30yQ+mrhOg/5muHIU2U
qD/P4XfJG8PoP2dUVk+Tjd8/GKaidZrz7T+Dg1MZl2TjP11poO56+e4/WJA/
j6Lb6j8ObbUWbavwP8oX/QQ4QPU/vdkqm66L9D90zLkBMWHnPxK5D7SKLPA/
CxAZ8Sm97D/ve79hravxP1L3F9aY5vM/81vT/kLj8z//hfXSAn7/P6CvJYjh
qfk/Wnzj0UDGAEDkZnE2Mv76PwU+cpKdngRAXTAtSTfc/z/PWZpOgqcMQAyN
E0z9bQVAw3TLgYGcEUBncE6WZYkLQInS5uE=
        "]], {{
         LineBox[{{-2.3581612427110716`, 
          0.2989617121057511}, {-2.3581612427110716`, 0.29015316939409047`}}],
          LineBox[{{-2.558161242711072, 
          0.29015316939409047`}, {-2.1581612427110715`, 
          0.29015316939409047`}}], 
         LineBox[{{-2.558161242711072, 
          0.2989617121057511}, {-2.1581612427110715`, 
          0.2989617121057511}}]}, {
         LineBox[{{-2.89871741073929, 
          0.24654993917751222`}, {-2.89871741073929, 0.2362009656009208}}], 
         LineBox[{{-3.0987174107392903`, 
          0.2362009656009208}, {-2.69871741073929, 0.2362009656009208}}], 
         LineBox[{{-3.0987174107392903`, 
          0.24654993917751222`}, {-2.69871741073929, 
          0.24654993917751222`}}]}, {
         LineBox[{{-4.014535330271292, 
          0.16859841367968526`}, {-4.014535330271292, 0.15880248398433533`}}],
          LineBox[{{-4.214535330271292, 
          0.15880248398433533`}, {-3.8145353302712914`, 
          0.15880248398433533`}}], 
         LineBox[{{-4.214535330271292, 
          0.16859841367968526`}, {-3.8145353302712914`, 
          0.16859841367968526`}}]}, {
         LineBox[{{-0.873173054605864, 
          0.5475553775089679}, {-0.873173054605864, 0.53010076552621}}], 
         LineBox[{{-1.073173054605864, 
          0.53010076552621}, {-0.6731730546058641, 0.53010076552621}}], 
         LineBox[{{-1.073173054605864, 
          0.5475553775089679}, {-0.6731730546058641, 0.5475553775089679}}]}, {
         LineBox[{{-1.0733286130445245`, 
          0.5070638009987828}, {-1.0733286130445245`, 0.4875953561240454}}], 
         LineBox[{{-1.2733286130445245`, 
          0.4875953561240454}, {-0.8733286130445246, 0.4875953561240454}}], 
         LineBox[{{-1.2733286130445245`, 
          0.5070638009987828}, {-0.8733286130445246, 0.5070638009987828}}]}, {
         LineBox[{{-1.486490411964435, 
          0.4243260620835709}, {-1.486490411964435, 0.4073551094934273}}], 
         LineBox[{{-1.686490411964435, 
          0.4073551094934273}, {-1.2864904119644351`, 0.4073551094934273}}], 
         LineBox[{{-1.686490411964435, 
          0.4243260620835709}, {-1.2864904119644351`, 
          0.4243260620835709}}]}, {
         LineBox[{{-2.352316004564381, 
          0.29763039385701484`}, {-2.352316004564381, 0.262435472878384}}], 
         LineBox[{{-2.552316004564381, 
          0.262435472878384}, {-2.1523160045643808`, 0.262435472878384}}], 
         LineBox[{{-2.552316004564381, 
          0.29763039385701484`}, {-2.1523160045643808`, 
          0.29763039385701484`}}]}, {
         LineBox[{{-0.279177779363781, 
          0.7022657443567332}, {-0.279177779363781, 0.6808621251380572}}], 
         LineBox[{{-0.47917777936378103`, 
          0.6808621251380572}, {-0.07917777936378101, 0.6808621251380572}}], 
         LineBox[{{-0.47917777936378103`, 
          0.7022657443567332}, {-0.07917777936378101, 
          0.7022657443567332}}]}, {
         LineBox[{{-0.3431730939666183, 
          0.6897913418653147}, {-0.3431730939666183, 0.6626921891240288}}], 
         LineBox[{{-0.5431730939666184, 
          0.6626921891240288}, {-0.14317309396661831`, 0.6626921891240288}}], 
         LineBox[{{-0.5431730939666184, 
          0.6897913418653147}, {-0.14317309396661831`, 
          0.6897913418653147}}]}, {
         LineBox[{{-0.47527244464169244`, 
          0.6551856329819357}, {-0.47527244464169244`, 0.6255107336047452}}], 
         LineBox[{{-0.6752724446416924, 
          0.6255107336047452}, {-0.2752724446416924, 0.6255107336047452}}], 
         LineBox[{{-0.6752724446416924, 
          0.6551856329819357}, {-0.2752724446416924, 0.6551856329819357}}]}, {
         LineBox[{{-0.752101035472969, 
          0.5982978433191404}, {-0.752101035472969, 0.5481388458927381}}], 
         LineBox[{{-0.9521010354729691, 
          0.5481388458927381}, {-0.552101035472969, 0.5481388458927381}}], 
         LineBox[{{-0.9521010354729691, 
          0.5982978433191404}, {-0.552101035472969, 0.5982978433191404}}]}, {
         LineBox[{{-1.0416110820784712`, 
          0.5156966469379942}, {-1.0416110820784712`, 0.487222330641707}}], 
         LineBox[{{-1.2416110820784712`, 
          0.487222330641707}, {-0.8416110820784712, 0.487222330641707}}], 
         LineBox[{{-1.2416110820784712`, 
          0.5156966469379942}, {-0.8416110820784712, 0.5156966469379942}}]}, {
         LineBox[{{0.017819858257260512`, 0.7917142617796009}, {
          0.017819858257260512`, 0.7662431651079293}}], 
         LineBox[{{-0.1821801417427395, 0.7662431651079293}, {
          0.21781985825726052`, 0.7662431651079293}}], 
         LineBox[{{-0.1821801417427395, 0.7917142617796009}, {
          0.21781985825726052`, 0.7917142617796009}}]}, {
         LineBox[{{0.021904665572334753`, 0.789654942135995}, {
          0.021904665572334753`, 0.7545214771256309}}], 
         LineBox[{{-0.17809533442766526`, 0.7545214771256309}, {
          0.22190466557233476`, 0.7545214771256309}}], 
         LineBox[{{-0.17809533442766526`, 0.789654942135995}, {
          0.22190466557233476`, 0.789654942135995}}]}, {
         LineBox[{{0.03033653901967891, 0.7799697129047398}, {
          0.03033653901967891, 0.7524207968738534}}], 
         LineBox[{{-0.1696634609803211, 0.7524207968738534}, {
          0.23033653901967893`, 0.7524207968738534}}], 
         LineBox[{{-0.1696634609803211, 0.7799697129047398}, {
          0.23033653901967893`, 0.7799697129047398}}]}, {
         LineBox[{{0.04800644907273703, 0.7928814876124277}, {
          0.04800644907273703, 0.7547524339969789}}], 
         LineBox[{{-0.15199355092726297`, 0.7547524339969789}, {
          0.24800644907273706`, 0.7547524339969789}}], 
         LineBox[{{-0.15199355092726297`, 0.7928814876124277}, {
          0.24800644907273706`, 0.7928814876124277}}]}, {
         LineBox[{{0.49301607845092693`, 0.9502124018782891}, {
          0.49301607845092693`, 0.9217610740672539}}], 
         LineBox[{{0.2930160784509269, 0.9217610740672539}, {
          0.6930160784509269, 0.9217610740672539}}], 
         LineBox[{{0.2930160784509269, 0.9502124018782891}, {
          0.6930160784509269, 0.9502124018782891}}]}, {
         LineBox[{{0.6060290808346597, 0.986193864298397}, {
          0.6060290808346597, 0.9497143885465913}}], 
         LineBox[{{0.40602908083465966`, 0.9497143885465913}, {
          0.8060290808346597, 0.9497143885465913}}], 
         LineBox[{{0.40602908083465966`, 0.986193864298397}, {
          0.8060290808346597, 0.986193864298397}}]}, {
         LineBox[{{0.8393109128778731, 1.0624932611171967`}, {
          0.8393109128778731, 1.0212109028267444`}}], 
         LineBox[{{0.6393109128778731, 1.0212109028267444`}, {
          1.039310912877873, 1.0212109028267444`}}], 
         LineBox[{{0.6393109128778731, 1.0624932611171967`}, {
          1.039310912877873, 1.0624932611171967`}}]}, {
         LineBox[{{1.3281784243458667`, 1.318362097216833}, {
          1.3281784243458667`, 1.2498420312823837`}}], 
         LineBox[{{1.1281784243458668`, 1.2498420312823837`}, {
          1.5281784243458667`, 1.2498420312823837`}}], 
         LineBox[{{1.1281784243458668`, 1.318362097216833}, {
          1.5281784243458667`, 1.318362097216833}}]}, {
         LineBox[{{0.7306141885477602, 1.0216651276088626`}, {
          0.7306141885477602, 1.0000838030645705`}}], 
         LineBox[{{0.5306141885477602, 1.0000838030645705`}, {
          0.9306141885477601, 1.0000838030645705`}}], 
         LineBox[{{0.5306141885477602, 1.0216651276088626`}, {
          0.9306141885477601, 1.0216651276088626`}}]}, {
         LineBox[{{0.8980912884658222, 1.122533246145918}, {
          0.8980912884658222, 1.0862935471967976`}}], 
         LineBox[{{0.6980912884658221, 1.0862935471967976`}, {
          1.0980912884658223`, 1.0862935471967976`}}], 
         LineBox[{{0.6980912884658221, 1.122533246145918}, {
          1.0980912884658223`, 1.122533246145918}}]}, {
         LineBox[{{1.2437980998069702`, 1.263368644350293}, {
          1.2437980998069702`, 1.222598983008306}}], 
         LineBox[{{1.0437980998069702`, 1.222598983008306}, {
          1.4437980998069702`, 1.222598983008306}}], 
         LineBox[{{1.0437980998069702`, 1.263368644350293}, {
          1.4437980998069702`, 1.263368644350293}}]}, {
         LineBox[{{1.9682644119824315`, 1.6437616880893269`}, {
          1.9682644119824315`, 1.564188010978825}}], 
         LineBox[{{1.7682644119824316`, 1.564188010978825}, {
          2.1682644119824315`, 1.564188010978825}}], 
         LineBox[{{1.7682644119824316`, 1.6437616880893269`}, {
          2.1682644119824315`, 1.6437616880893269`}}]}, {
         LineBox[{{2.0968033216045514`, 1.7089441571673332`}, {
          2.0968033216045514`, 1.6651750533960898`}}], 
         LineBox[{{1.8968033216045515`, 1.6651750533960898`}, {
          2.2968033216045516`, 1.6651750533960898`}}], 
         LineBox[{{1.8968033216045515`, 1.7089441571673332`}, {
          2.2968033216045516`, 1.7089441571673332`}}]}, {
         LineBox[{{2.577448982345006, 2.0224895208334055`}, {
          2.577448982345006, 1.9600378035489536`}}], 
         LineBox[{{2.377448982345006, 1.9600378035489536`}, {
          2.7774489823450064`, 1.9600378035489536`}}], 
         LineBox[{{2.377448982345006, 2.0224895208334055`}, {
          2.7774489823450064`, 2.0224895208334055`}}]}, {
         LineBox[{{3.581791509709752, 2.706991956954225}, {3.581791509709752, 
          2.6504196075802446`}}], 
         LineBox[{{3.381791509709752, 2.6504196075802446`}, {
          3.7817915097097523`, 2.6504196075802446`}}], 
         LineBox[{{3.381791509709752, 2.706991956954225}, {
          3.7817915097097523`, 2.706991956954225}}]}, {
         LineBox[{{4.402837780039763, 3.5115737492363857`}, {
          4.402837780039763, 3.3726028374273764`}}], 
         LineBox[{{4.202837780039763, 3.3726028374273764`}, {
          4.6028377800397635`, 3.3726028374273764`}}], 
         LineBox[{{4.202837780039763, 3.5115737492363857`}, {
          4.6028377800397635`, 3.5115737492363857`}}]}}},
      FontSize->16]}, {}}, {}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\[LeftAngleBracket]C\[RightAngleBracket] \\!\\(\\*SuperscriptBox[\\(L\
\\), \\(1 + \[Eta]\\)]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"(V-\\!\\(\\*SubscriptBox[\\(V\\), \
\\(c\\)]\\))\\!\\(\\*SuperscriptBox[\\(L\\), \\(1/\[Nu]\\)]\\)/ t\"", 
      TraditionalForm], None}},
  FrameTicks->{{{{0, 
       FormBox["\"0.000\"", TraditionalForm]}, {0.5, 
       FormBox["\"0.500\"", TraditionalForm]}, {1, 
       FormBox["\"1.000\"", TraditionalForm]}, {1.5, 
       FormBox["\"1.500\"", TraditionalForm]}, {2, 
       FormBox["\"2.000\"", TraditionalForm]}, {2.5, 
       FormBox["\"2.500\"", TraditionalForm]}, {3, 
       FormBox["\"3.000\"", TraditionalForm]}}, Automatic}, {Automatic, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-5, 5.5}, {0, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7129630950816207`*^9, {3.713019174198138*^9, 3.7130191796482725`*^9}, {
   3.713019289489625*^9, 3.713019315882002*^9}, 3.7130194305713787`*^9, {
   3.713019523615644*^9, 3.713019574192916*^9}, 3.7130196144890437`*^9, {
   3.713019886821254*^9, 3.713019911172623*^9}, 3.7130199951278696`*^9, {
   3.7130235546072264`*^9, 3.7130235727769065`*^9}, 3.7130291537165947`*^9, {
   3.71356667310326*^9, 3.7135667087478313`*^9}, 3.7173644184351215`*^9, 
   3.7173645356114435`*^9, 3.717364646436489*^9, 3.7279774336913495`*^9, 
   3.7279777586703014`*^9, 3.7279778783051367`*^9, 3.727978055695777*^9, 
   3.7279782085119033`*^9, 3.7279783075190735`*^9, 3.7279787112397194`*^9, 
   3.72978086084898*^9, 3.7297813080070496`*^9, 3.729781531029619*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"a1", ":=", 
  RowBox[{"-", "1.5337"}]}]], "Input",
 CellChangeTimes->{{3.7124178562906055`*^9, 3.7124178705688496`*^9}, {
  3.7279780748537083`*^9, 3.7279780752855825`*^9}}],

Cell[BoxData[
 RowBox[{"a2", ":=", ".8834"}]], "Input",
 CellChangeTimes->{{3.712417872888834*^9, 3.7124178800173883`*^9}, {
  3.7279780875901594`*^9, 3.7279780880047255`*^9}}],

Cell[BoxData[
 RowBox[{"a3", ":=", "1.2794"}]], "Input",
 CellChangeTimes->{{3.7124178829000487`*^9, 3.7124178935508785`*^9}, {
  3.727978099317748*^9, 3.727978099966199*^9}}],

Cell[BoxData[
 RowBox[{"a4", ":=", "0.768268"}]], "Input",
 CellChangeTimes->{{3.7124178955320234`*^9, 3.712417903117032*^9}, {
   3.727978111386428*^9, 3.7279781203098016`*^9}, 3.7279781584570885`*^9}],

Cell[BoxData[
 RowBox[{"a5", ":=", "0.305926"}]], "Input",
 CellChangeTimes->{{3.7124179063870387`*^9, 3.7124179137140255`*^9}, 
   3.727978130028962*^9, 3.7279781727030215`*^9}],

Cell[BoxData[
 RowBox[{"a6", ":=", "0.052906"}]], "Input",
 CellChangeTimes->{{3.712417915784934*^9, 3.7124179236294003`*^9}, 
   3.727978180581909*^9}],

Cell[BoxData[
 RowBox[{"a7", ":=", "0.003458"}]], "Input",
 CellChangeTimes->{{3.712417925229216*^9, 3.7124179316228747`*^9}, 
   3.7279781934211044`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"scale", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"a4", "+", 
     RowBox[{"a5", "*", "x"}], "+", 
     RowBox[{"a6", "*", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a7", "*", 
      SuperscriptBox["x", "3"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "5"}], ",", "5.5"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thin", ",", "Gray"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.712417976442586*^9, 3.7124179828986015`*^9}, {
  3.712418013187251*^9, 3.712418075517866*^9}, {3.712423596443435*^9, 
  3.7124236025483656`*^9}, {3.712423668766444*^9, 3.712423740613002*^9}, {
  3.7130235814161415`*^9, 3.7130235815601444`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0.5], Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwllPs31HkchyeiGZeY7/huU+sWxayyq0id7fJ5F5USMW26q0PJdjnjMman
lKNRhFGmNk0loZKTWmzt6aKaz0w2Qy6TcelmiBi32QbjMmhse/aH13nO8wc8
r7lhHPYBIwqFEvBt/5F3JWdgaoqBWV35PsGnMapo2SF9MMnAOrHVn85nMWI6
kaKDegbev8Q+aCQdo6d30z3qBhmY2WEzN/siRoYyPienk4HlTAJ68zFKUbE1
K14zsLVLtkQkxUjsPKPnWBYD44yon5hTGD25z2kbWsjA8IzlEhIvRe9Hyte4
+hF4X5ihLUAkQ60NLNfTMXSskD6a13/rJYqun6Wi51lj+aD3gL+8HMlo39Ff
xFth4a8iTYvTK3RIPPtQkdISlxw46h+cWoFqM+ffnUW1wOK+3a62yyvRJvn6
852+ZjgzRW09e85rdOGHFL5pLhUfUUg1f8+sQb/rav0Kmk2xV562m8+pQ6E9
nnZX3E1wsL/5l4lhBVpjV5ylSTfGlyCmQR9Ujz49XTyKX03DCQ7Kg2Y6Jdog
UO5SO1BwVSZriUdBI3oXoQ+cXTQp4ZkLcvcUN6Mt6/kerq56CVercZJ3vkOh
8YvmfGgdlnDS8qQObh9Rm2DijTB4UDLxttW+44MKdZVNOVdOaSRvCgyp5TVt
aJzpBtzaLkmgAAdEHm1HPZ93fvI/2SpZdSQ8wt7tM3Ls2hi+PqheIojzKd3W
14kUDWNx3bYlkoY/zrjf0KtR986qmbwcGbqwL0/ANe9FQZezjG+GNaFw2mU3
3rJ+VLhD1kHb0I6sDniIEvE/KBn7LuGpu9Hrui2jIze1aDlmxw3RtKh4z+WS
0TmDiJLfdCby/BCKmK67yr81hLw8HM8tfTuCUlwMJ7Vuw2igd7ucGjmOSu6z
O5T9I8iOvW3cs+wrEmbXFRy9O4bSr9sM1CRQoKnZ6jmVP442sYa/CnyMYExU
0Xc6dRKtTX1s2tljDI0h/TZuFw1IkBjLkj8wAcqkqqoxlgKjAfR12/fOAA//
j8abr0wD9kfxi2QjGmhtW1QxFUYwSGEGeVeawbzDJjESh+lQOXGs5UK0BcDc
2920aBPoFCqTolbOhDOoNiFcawpcTvoaHsUaWrx3F62Op4IoyV5qprSGnycm
zFInaaAIc6/e+4gOBrLqnmepOSy47741XUgA69K2G9RdlqBvzjdP3sOAYH7S
+U5LK+ipuRi4GmxA6JtmX3vCGoZ/5FkpGSQUdrznvDxMh1yFQZY0iwRTXWah
cRQdNsak8Ly+JyG2+W22L5cOOX+JWy45kRBUv++x/AQd1q0oK9q+iIS+B/Oe
v8ugQ9YGip8qkAQ7E9LCoYQO3vvTEntSSfhNGeq1dJgObSYMr6sZJMjK86bO
6emQdueaeqPom+8VnlV/pYOq917gPTEJDwOuKa+aEpAcXWfLuUPCwvmxQWbf
Gm5KsHmiKyfhS+7NIYvlBCQ6Xj9yW05CJOGZF4UIcJPNdwypJkHNjLNs9CEg
wWRpyiMlCdU3tjjlbiLARbhj6/F2EmilAQiFEqBwb6cu6CIhucv3c2EYAcfr
Dj370ENCqQvXj3GQgFrihPPKARL6Tz0P7OUQwH84vVmjIyFifEwbwiXAKSQj
LWeMhP3LitnlfAKqR8lVmydJuNarjV18koD//4sELKn9Je8UAf8CMBBQ8A==

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-5, 5.5}, {0., 4.626591992491683}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7124236713653855`*^9, 3.7124237409994755`*^9}, 
   3.712680639153516*^9, 3.7126806978153086`*^9, 3.7130191837140865`*^9, {
   3.7130235549226036`*^9, 3.7130235820080757`*^9}, 3.71302915393591*^9, 
   3.713566683387704*^9, 3.7173644185574503`*^9, 3.717364535771603*^9, 
   3.71736464671393*^9, 3.727977433766074*^9, 3.7279777588982563`*^9, 
   3.7279778784665585`*^9, 3.7279780558085485`*^9, 3.727978208606105*^9, 
   3.727978307719977*^9, 3.7279787114086647`*^9, 3.7297808611695585`*^9, 
   3.7297813083125906`*^9, 3.7297815311671314`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"scale1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"dplot", ",", "scale"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7124180772456884`*^9, 3.7124180853816957`*^9}, {
  3.7126806452645683`*^9, 3.7126806472024*^9}, {3.712680701705839*^9, 
  3.712680704180518*^9}, {3.7126810433585014`*^9, 3.7126810554543557`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[8], Thickness[
      Tiny], 
      StyleBox[{PointBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAANBxBpIPdAsCZHrRzB9rSP7bE+8CS
MAfAY9EIDWTlzj9mm4BZ4g4QwAR5CeUi9MQ/vvoongjx67+htipeFD7hP0Qy
rp9aLPG/mk3QcD/U3z/tRpMrqsj3v9XoE9Uhndo/9LCrDYvRAsB4gKdAD+zR
PzvKCHoM3tG/FqlasEoh5j9qCt1HjPbVvzSlX8XFo+U/O0SbHd1q3r98iCl5
u33kP8ec1DA2Eei/sZdx/81X4j/u2cphcKrwv5XhE8X0C+A/YLa8cV4/kj8S
rVDEZO3oP4hODTktbpY/pbo/VfK06D8deNqrihCfP30yQ+mrhOg/5muHIU2U
qD/P4XfJG8PoP2dUVk+Tjd8/GKaidZrz7T+Dg1MZl2TjP11poO56+e4/WJA/
j6Lb6j8ObbUWbavwP8oX/QQ4QPU/vdkqm66L9D90zLkBMWHnPxK5D7SKLPA/
CxAZ8Sm97D/ve79hravxP1L3F9aY5vM/81vT/kLj8z//hfXSAn7/P6CvJYjh
qfk/Wnzj0UDGAEDkZnE2Mv76PwU+cpKdngRAXTAtSTfc/z/PWZpOgqcMQAyN
E0z9bQVAw3TLgYGcEUBncE6WZYkLQInS5uE=
         "]], {{
          LineBox[{{-2.3581612427110716`, 
           0.2989617121057511}, {-2.3581612427110716`, 
           0.29015316939409047`}}], 
          LineBox[{{-2.558161242711072, 
           0.29015316939409047`}, {-2.1581612427110715`, 
           0.29015316939409047`}}], 
          LineBox[{{-2.558161242711072, 
           0.2989617121057511}, {-2.1581612427110715`, 
           0.2989617121057511}}]}, {
          LineBox[{{-2.89871741073929, 
           0.24654993917751222`}, {-2.89871741073929, 0.2362009656009208}}], 
          LineBox[{{-3.0987174107392903`, 
           0.2362009656009208}, {-2.69871741073929, 0.2362009656009208}}], 
          LineBox[{{-3.0987174107392903`, 
           0.24654993917751222`}, {-2.69871741073929, 
           0.24654993917751222`}}]}, {
          LineBox[{{-4.014535330271292, 
           0.16859841367968526`}, {-4.014535330271292, 
           0.15880248398433533`}}], 
          LineBox[{{-4.214535330271292, 
           0.15880248398433533`}, {-3.8145353302712914`, 
           0.15880248398433533`}}], 
          LineBox[{{-4.214535330271292, 
           0.16859841367968526`}, {-3.8145353302712914`, 
           0.16859841367968526`}}]}, {
          LineBox[{{-0.873173054605864, 
           0.5475553775089679}, {-0.873173054605864, 0.53010076552621}}], 
          LineBox[{{-1.073173054605864, 
           0.53010076552621}, {-0.6731730546058641, 0.53010076552621}}], 
          LineBox[{{-1.073173054605864, 
           0.5475553775089679}, {-0.6731730546058641, 
           0.5475553775089679}}]}, {
          LineBox[{{-1.0733286130445245`, 
           0.5070638009987828}, {-1.0733286130445245`, 0.4875953561240454}}], 
          LineBox[{{-1.2733286130445245`, 
           0.4875953561240454}, {-0.8733286130445246, 0.4875953561240454}}], 
          LineBox[{{-1.2733286130445245`, 
           0.5070638009987828}, {-0.8733286130445246, 
           0.5070638009987828}}]}, {
          LineBox[{{-1.486490411964435, 
           0.4243260620835709}, {-1.486490411964435, 0.4073551094934273}}], 
          LineBox[{{-1.686490411964435, 
           0.4073551094934273}, {-1.2864904119644351`, 0.4073551094934273}}], 
          LineBox[{{-1.686490411964435, 
           0.4243260620835709}, {-1.2864904119644351`, 
           0.4243260620835709}}]}, {
          LineBox[{{-2.352316004564381, 
           0.29763039385701484`}, {-2.352316004564381, 0.262435472878384}}], 
          LineBox[{{-2.552316004564381, 
           0.262435472878384}, {-2.1523160045643808`, 0.262435472878384}}], 
          LineBox[{{-2.552316004564381, 
           0.29763039385701484`}, {-2.1523160045643808`, 
           0.29763039385701484`}}]}, {
          LineBox[{{-0.279177779363781, 
           0.7022657443567332}, {-0.279177779363781, 0.6808621251380572}}], 
          LineBox[{{-0.47917777936378103`, 
           0.6808621251380572}, {-0.07917777936378101, 0.6808621251380572}}], 
          LineBox[{{-0.47917777936378103`, 
           0.7022657443567332}, {-0.07917777936378101, 
           0.7022657443567332}}]}, {
          LineBox[{{-0.3431730939666183, 
           0.6897913418653147}, {-0.3431730939666183, 0.6626921891240288}}], 
          LineBox[{{-0.5431730939666184, 
           0.6626921891240288}, {-0.14317309396661831`, 0.6626921891240288}}],
           LineBox[{{-0.5431730939666184, 
           0.6897913418653147}, {-0.14317309396661831`, 
           0.6897913418653147}}]}, {
          LineBox[{{-0.47527244464169244`, 
           0.6551856329819357}, {-0.47527244464169244`, 0.6255107336047452}}],
           LineBox[{{-0.6752724446416924, 
           0.6255107336047452}, {-0.2752724446416924, 0.6255107336047452}}], 
          LineBox[{{-0.6752724446416924, 
           0.6551856329819357}, {-0.2752724446416924, 
           0.6551856329819357}}]}, {
          LineBox[{{-0.752101035472969, 
           0.5982978433191404}, {-0.752101035472969, 0.5481388458927381}}], 
          LineBox[{{-0.9521010354729691, 
           0.5481388458927381}, {-0.552101035472969, 0.5481388458927381}}], 
          LineBox[{{-0.9521010354729691, 
           0.5982978433191404}, {-0.552101035472969, 0.5982978433191404}}]}, {
          LineBox[{{-1.0416110820784712`, 
           0.5156966469379942}, {-1.0416110820784712`, 0.487222330641707}}], 
          LineBox[{{-1.2416110820784712`, 
           0.487222330641707}, {-0.8416110820784712, 0.487222330641707}}], 
          LineBox[{{-1.2416110820784712`, 
           0.5156966469379942}, {-0.8416110820784712, 
           0.5156966469379942}}]}, {
          LineBox[{{0.017819858257260512`, 0.7917142617796009}, {
           0.017819858257260512`, 0.7662431651079293}}], 
          LineBox[{{-0.1821801417427395, 0.7662431651079293}, {
           0.21781985825726052`, 0.7662431651079293}}], 
          LineBox[{{-0.1821801417427395, 0.7917142617796009}, {
           0.21781985825726052`, 0.7917142617796009}}]}, {
          LineBox[{{0.021904665572334753`, 0.789654942135995}, {
           0.021904665572334753`, 0.7545214771256309}}], 
          LineBox[{{-0.17809533442766526`, 0.7545214771256309}, {
           0.22190466557233476`, 0.7545214771256309}}], 
          LineBox[{{-0.17809533442766526`, 0.789654942135995}, {
           0.22190466557233476`, 0.789654942135995}}]}, {
          LineBox[{{0.03033653901967891, 0.7799697129047398}, {
           0.03033653901967891, 0.7524207968738534}}], 
          LineBox[{{-0.1696634609803211, 0.7524207968738534}, {
           0.23033653901967893`, 0.7524207968738534}}], 
          LineBox[{{-0.1696634609803211, 0.7799697129047398}, {
           0.23033653901967893`, 0.7799697129047398}}]}, {
          LineBox[{{0.04800644907273703, 0.7928814876124277}, {
           0.04800644907273703, 0.7547524339969789}}], 
          LineBox[{{-0.15199355092726297`, 0.7547524339969789}, {
           0.24800644907273706`, 0.7547524339969789}}], 
          LineBox[{{-0.15199355092726297`, 0.7928814876124277}, {
           0.24800644907273706`, 0.7928814876124277}}]}, {
          LineBox[{{0.49301607845092693`, 0.9502124018782891}, {
           0.49301607845092693`, 0.9217610740672539}}], 
          LineBox[{{0.2930160784509269, 0.9217610740672539}, {
           0.6930160784509269, 0.9217610740672539}}], 
          LineBox[{{0.2930160784509269, 0.9502124018782891}, {
           0.6930160784509269, 0.9502124018782891}}]}, {
          LineBox[{{0.6060290808346597, 0.986193864298397}, {
           0.6060290808346597, 0.9497143885465913}}], 
          LineBox[{{0.40602908083465966`, 0.9497143885465913}, {
           0.8060290808346597, 0.9497143885465913}}], 
          LineBox[{{0.40602908083465966`, 0.986193864298397}, {
           0.8060290808346597, 0.986193864298397}}]}, {
          LineBox[{{0.8393109128778731, 1.0624932611171967`}, {
           0.8393109128778731, 1.0212109028267444`}}], 
          LineBox[{{0.6393109128778731, 1.0212109028267444`}, {
           1.039310912877873, 1.0212109028267444`}}], 
          LineBox[{{0.6393109128778731, 1.0624932611171967`}, {
           1.039310912877873, 1.0624932611171967`}}]}, {
          LineBox[{{1.3281784243458667`, 1.318362097216833}, {
           1.3281784243458667`, 1.2498420312823837`}}], 
          LineBox[{{1.1281784243458668`, 1.2498420312823837`}, {
           1.5281784243458667`, 1.2498420312823837`}}], 
          LineBox[{{1.1281784243458668`, 1.318362097216833}, {
           1.5281784243458667`, 1.318362097216833}}]}, {
          LineBox[{{0.7306141885477602, 1.0216651276088626`}, {
           0.7306141885477602, 1.0000838030645705`}}], 
          LineBox[{{0.5306141885477602, 1.0000838030645705`}, {
           0.9306141885477601, 1.0000838030645705`}}], 
          LineBox[{{0.5306141885477602, 1.0216651276088626`}, {
           0.9306141885477601, 1.0216651276088626`}}]}, {
          LineBox[{{0.8980912884658222, 1.122533246145918}, {
           0.8980912884658222, 1.0862935471967976`}}], 
          LineBox[{{0.6980912884658221, 1.0862935471967976`}, {
           1.0980912884658223`, 1.0862935471967976`}}], 
          LineBox[{{0.6980912884658221, 1.122533246145918}, {
           1.0980912884658223`, 1.122533246145918}}]}, {
          LineBox[{{1.2437980998069702`, 1.263368644350293}, {
           1.2437980998069702`, 1.222598983008306}}], 
          LineBox[{{1.0437980998069702`, 1.222598983008306}, {
           1.4437980998069702`, 1.222598983008306}}], 
          LineBox[{{1.0437980998069702`, 1.263368644350293}, {
           1.4437980998069702`, 1.263368644350293}}]}, {
          LineBox[{{1.9682644119824315`, 1.6437616880893269`}, {
           1.9682644119824315`, 1.564188010978825}}], 
          LineBox[{{1.7682644119824316`, 1.564188010978825}, {
           2.1682644119824315`, 1.564188010978825}}], 
          LineBox[{{1.7682644119824316`, 1.6437616880893269`}, {
           2.1682644119824315`, 1.6437616880893269`}}]}, {
          LineBox[{{2.0968033216045514`, 1.7089441571673332`}, {
           2.0968033216045514`, 1.6651750533960898`}}], 
          LineBox[{{1.8968033216045515`, 1.6651750533960898`}, {
           2.2968033216045516`, 1.6651750533960898`}}], 
          LineBox[{{1.8968033216045515`, 1.7089441571673332`}, {
           2.2968033216045516`, 1.7089441571673332`}}]}, {
          LineBox[{{2.577448982345006, 2.0224895208334055`}, {
           2.577448982345006, 1.9600378035489536`}}], 
          LineBox[{{2.377448982345006, 1.9600378035489536`}, {
           2.7774489823450064`, 1.9600378035489536`}}], 
          LineBox[{{2.377448982345006, 2.0224895208334055`}, {
           2.7774489823450064`, 2.0224895208334055`}}]}, {
          LineBox[{{3.581791509709752, 2.706991956954225}, {3.581791509709752,
            2.6504196075802446`}}], 
          LineBox[{{3.381791509709752, 2.6504196075802446`}, {
           3.7817915097097523`, 2.6504196075802446`}}], 
          LineBox[{{3.381791509709752, 2.706991956954225}, {
           3.7817915097097523`, 2.706991956954225}}]}, {
          LineBox[{{4.402837780039763, 3.5115737492363857`}, {
           4.402837780039763, 3.3726028374273764`}}], 
          LineBox[{{4.202837780039763, 3.3726028374273764`}, {
           4.6028377800397635`, 3.3726028374273764`}}], 
          LineBox[{{4.202837780039763, 3.5115737492363857`}, {
           4.6028377800397635`, 3.5115737492363857`}}]}}},
       FontSize->16]}, {}}, {}}, {{}, {}, 
    {GrayLevel[0.5], Thickness[Tiny], Opacity[1.], LineBox[CompressedData["
1:eJwllPs31HkchyeiGZeY7/huU+sWxayyq0id7fJ5F5USMW26q0PJdjnjMman
lKNRhFGmNk0loZKTWmzt6aKaz0w2Qy6TcelmiBi32QbjMmhse/aH13nO8wc8
r7lhHPYBIwqFEvBt/5F3JWdgaoqBWV35PsGnMapo2SF9MMnAOrHVn85nMWI6
kaKDegbev8Q+aCQdo6d30z3qBhmY2WEzN/siRoYyPienk4HlTAJ68zFKUbE1
K14zsLVLtkQkxUjsPKPnWBYD44yon5hTGD25z2kbWsjA8IzlEhIvRe9Hyte4
+hF4X5ihLUAkQ60NLNfTMXSskD6a13/rJYqun6Wi51lj+aD3gL+8HMlo39Ff
xFth4a8iTYvTK3RIPPtQkdISlxw46h+cWoFqM+ffnUW1wOK+3a62yyvRJvn6
852+ZjgzRW09e85rdOGHFL5pLhUfUUg1f8+sQb/rav0Kmk2xV562m8+pQ6E9
nnZX3E1wsL/5l4lhBVpjV5ylSTfGlyCmQR9Ujz49XTyKX03DCQ7Kg2Y6Jdog
UO5SO1BwVSZriUdBI3oXoQ+cXTQp4ZkLcvcUN6Mt6/kerq56CVercZJ3vkOh
8YvmfGgdlnDS8qQObh9Rm2DijTB4UDLxttW+44MKdZVNOVdOaSRvCgyp5TVt
aJzpBtzaLkmgAAdEHm1HPZ93fvI/2SpZdSQ8wt7tM3Ls2hi+PqheIojzKd3W
14kUDWNx3bYlkoY/zrjf0KtR986qmbwcGbqwL0/ANe9FQZezjG+GNaFw2mU3
3rJ+VLhD1kHb0I6sDniIEvE/KBn7LuGpu9Hrui2jIze1aDlmxw3RtKh4z+WS
0TmDiJLfdCby/BCKmK67yr81hLw8HM8tfTuCUlwMJ7Vuw2igd7ucGjmOSu6z
O5T9I8iOvW3cs+wrEmbXFRy9O4bSr9sM1CRQoKnZ6jmVP442sYa/CnyMYExU
0Xc6dRKtTX1s2tljDI0h/TZuFw1IkBjLkj8wAcqkqqoxlgKjAfR12/fOAA//
j8abr0wD9kfxi2QjGmhtW1QxFUYwSGEGeVeawbzDJjESh+lQOXGs5UK0BcDc
2920aBPoFCqTolbOhDOoNiFcawpcTvoaHsUaWrx3F62Op4IoyV5qprSGnycm
zFInaaAIc6/e+4gOBrLqnmepOSy47741XUgA69K2G9RdlqBvzjdP3sOAYH7S
+U5LK+ipuRi4GmxA6JtmX3vCGoZ/5FkpGSQUdrznvDxMh1yFQZY0iwRTXWah
cRQdNsak8Ly+JyG2+W22L5cOOX+JWy45kRBUv++x/AQd1q0oK9q+iIS+B/Oe
v8ugQ9YGip8qkAQ7E9LCoYQO3vvTEntSSfhNGeq1dJgObSYMr6sZJMjK86bO
6emQdueaeqPom+8VnlV/pYOq917gPTEJDwOuKa+aEpAcXWfLuUPCwvmxQWbf
Gm5KsHmiKyfhS+7NIYvlBCQ6Xj9yW05CJOGZF4UIcJPNdwypJkHNjLNs9CEg
wWRpyiMlCdU3tjjlbiLARbhj6/F2EmilAQiFEqBwb6cu6CIhucv3c2EYAcfr
Dj370ENCqQvXj3GQgFrihPPKARL6Tz0P7OUQwH84vVmjIyFifEwbwiXAKSQj
LWeMhP3LitnlfAKqR8lVmydJuNarjV18koD//4sELKn9Je8UAf8CMBBQ8A==

      "]]}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\[LeftAngleBracket]C\[RightAngleBracket] \\!\\(\\*SuperscriptBox[\\(L\
\\), \\(1 + \[Eta]\\)]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"(V-\\!\\(\\*SubscriptBox[\\(V\\), \
\\(c\\)]\\))\\!\\(\\*SuperscriptBox[\\(L\\), \\(1/\[Nu]\\)]\\)/ t\"", 
      TraditionalForm], None}},
  FrameTicks->{{{{0, 
       FormBox["\"0.000\"", TraditionalForm]}, {0.5, 
       FormBox["\"0.500\"", TraditionalForm]}, {1, 
       FormBox["\"1.000\"", TraditionalForm]}, {1.5, 
       FormBox["\"1.500\"", TraditionalForm]}, {2, 
       FormBox["\"2.000\"", TraditionalForm]}, {2.5, 
       FormBox["\"2.500\"", TraditionalForm]}, {3, 
       FormBox["\"3.000\"", TraditionalForm]}}, Automatic}, {Automatic, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{-5, 5.5}, {0, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.713019369592221*^9, 3.7130194357336106`*^9, {3.713019531891445*^9, 
   3.7130195803841505`*^9}, 3.7130196176377974`*^9, 3.7130199217583246`*^9, 
   3.713019999663023*^9, {3.7130235549451637`*^9, 3.7130235830646024`*^9}, 
   3.7130291540090594`*^9, 3.7135666834298162`*^9, 3.713566714499981*^9, 
   3.717364418610595*^9, 3.7173645358016834`*^9, 3.717364646737981*^9, 
   3.7279774337886295`*^9, 3.7279777589308167`*^9, 3.727977878496627*^9, 
   3.7279780558330936`*^9, 3.727978208631672*^9, 3.7279783078067265`*^9, 
   3.727978711437247*^9, 3.729780861202674*^9, 3.7297813083448405`*^9, 
   3.729781531194235*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"301000", "/", "48."}], "/", "48"}], "/", "48"}], "*", "64", "*", 
  "64", "*", "64"}]], "Input",
 CellChangeTimes->{{3.7124254598946424`*^9, 3.7124254759549294`*^9}}],

Cell[BoxData["713481.4814814813`"], "Output",
 CellChangeTimes->{3.71242547654814*^9, 3.7126806393227963`*^9, 
  3.7130235549682255`*^9, 3.7130291540326214`*^9, 3.713566683469921*^9, 
  3.7173644186266375`*^9, 3.717364535824744*^9, 3.7173646467610283`*^9, 
  3.72797743380581*^9, 3.7279777589504023`*^9, 3.727977878521702*^9, 
  3.727978055858656*^9, 3.72797820864972*^9, 3.7279783078282857`*^9, 
  3.7279787114597936`*^9, 3.729780861234223*^9, 3.729781308403023*^9, 
  3.729781531248851*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"700000", "/", "64."}], "/", "64"}], "/", "64"}], "*", "100", "*",
   "100", "*", "100"}]], "Input",
 CellChangeTimes->{{3.7124255067259946`*^9, 3.7124255211740694`*^9}}],

Cell[BoxData["2.6702880859375`*^6"], "Output",
 CellChangeTimes->{3.712425521620983*^9, 3.7126806393465447`*^9, 
  3.7130235549852715`*^9, 3.7130291540521994`*^9, 3.7135666834995003`*^9, 
  3.7173644187058516`*^9, 3.7173645358388147`*^9, 3.7173646467720575`*^9, 
  3.7279774338158092`*^9, 3.727977758964406*^9, 3.727977878549518*^9, 
  3.727978055867679*^9, 3.7279782086604767`*^9, 3.7279783078408175`*^9, 
  3.727978711471312*^9, 3.729780861258788*^9, 3.7297813084220753`*^9, 
  3.729781531267103*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"301000", "/", "48."}], "/", "48"}], "/", "48"}]], "Input",
 CellChangeTimes->{{3.712425530754728*^9, 3.7124255384480066`*^9}}],

Cell[BoxData["2.721715856481481`"], "Output",
 CellChangeTimes->{3.7124255390101013`*^9, 3.7126806393750296`*^9, 
  3.7130235550033197`*^9, 3.713029154069724*^9, 3.713566683529582*^9, 
  3.7173644187158785`*^9, 3.717364535852863*^9, 3.717364646783118*^9, 
  3.7279774338238587`*^9, 3.727977758974965*^9, 3.727977878597125*^9, 
  3.72797805587812*^9, 3.7279782086690235`*^9, 3.727978307850049*^9, 
  3.7279787114818687`*^9, 3.729780861282872*^9, 3.729781308439633*^9, 
  3.729781531286147*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"700000", "/", "64"}], "/", "64"}], "/", "64."}]], "Input",
 CellChangeTimes->{{3.7124255405896072`*^9, 3.7124255496757803`*^9}}],

Cell[BoxData["2.6702880859375`"], "Output",
 CellChangeTimes->{{3.712425546137143*^9, 3.7124255500340433`*^9}, 
   3.7126806394025126`*^9, 3.713023555019039*^9, 3.713029154088771*^9, 
   3.7135666835752015`*^9, 3.71736441872791*^9, 3.7173645358658895`*^9, 
   3.7173646467937*^9, 3.7279774338333564`*^9, 3.727977758986966*^9, 
   3.7279778786146708`*^9, 3.727978055888149*^9, 3.727978208681062*^9, 
   3.727978307863084*^9, 3.727978711490362*^9, 3.7297808613094215`*^9, 
   3.729781308458914*^9, 3.729781531303211*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"2.7", "*", "100", "*", "100", "*", "100"}]], "Input",
 CellChangeTimes->{{3.712425572235576*^9, 3.7124255823928003`*^9}}],

Cell[BoxData["2.7`*^6"], "Output",
 CellChangeTimes->{3.7124255828468266`*^9, 3.7126806394277763`*^9, 
  3.7130235550360537`*^9, 3.713029154106348*^9, 3.7135666836198215`*^9, 
  3.7173644187369347`*^9, 3.717364535878925*^9, 3.717364646803727*^9, 
  3.7279774338413787`*^9, 3.7279777590025315`*^9, 3.727977878636228*^9, 
  3.7279780558991756`*^9, 3.727978208690075*^9, 3.7279783078713884`*^9, 
  3.727978711501894*^9, 3.7297808613373575`*^9, 3.7297813084809203`*^9, 
  3.729781531321267*^9}]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{"RulerBar", "EditBar"},
WindowSize->{1362, 679},
WindowMargins->{{15, Automatic}, {Automatic, 94}},
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (December 10, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 317, 5, 31, "Input"],
Cell[900, 29, 829, 12, 31, "Output"]
}, Open  ]],
Cell[1744, 44, 147, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[1916, 50, 473, 12, 31, "Input"],
Cell[2392, 64, 1015, 19, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3444, 88, 5665, 135, 152, "Input"],
Cell[9112, 225, 11435, 234, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20584, 464, 629, 14, 31, "Input"],
Cell[21216, 480, 1216, 22, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22469, 507, 5757, 135, 152, "Input"],
Cell[28229, 644, 3937, 73, 447, "Output"]
}, Open  ]],
Cell[32181, 720, 898, 18, 31, "Input"],
Cell[CellGroupData[{
Cell[33104, 742, 5922, 139, 152, "Input"],
Cell[39029, 883, 11225, 233, 447, "Output"]
}, Open  ]],
Cell[50269, 1119, 1045, 22, 52, "Input"],
Cell[CellGroupData[{
Cell[51339, 1145, 5787, 137, 152, "Input"],
Cell[57129, 1284, 11787, 241, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68953, 1530, 521, 12, 34, "Input"],
Cell[69477, 1544, 3424, 66, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72938, 1615, 479, 7, 31, "Input"],
Cell[73420, 1624, 34950, 693, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108407, 2322, 5402, 126, 132, "Input"],
Cell[113812, 2450, 1938, 44, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115787, 2499, 210, 4, 31, "Input"],
Cell[116000, 2505, 5311, 103, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121348, 2613, 220, 4, 31, "Input"],
Cell[121571, 2619, 756, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122364, 2635, 527, 13, 31, "Input"],
Cell[122894, 2650, 964, 19, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123895, 2674, 5168, 123, 132, "Input"],
Cell[129066, 2799, 3136, 58, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132239, 2862, 595, 13, 31, "Input"],
Cell[132837, 2877, 1102, 20, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133976, 2902, 5727, 135, 152, "Input"],
Cell[139706, 3039, 3506, 66, 447, "Output"]
}, Open  ]],
Cell[143227, 3108, 1380, 36, 57, "Input"],
Cell[CellGroupData[{
Cell[144632, 3148, 2526, 45, 52, "Input"],
Cell[147161, 3195, 1694, 38, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148892, 3238, 577, 13, 34, "Input"],
Cell[149472, 3253, 7693, 138, 234, 2738, 56, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157202, 3396, 434, 8, 52, "Input"],
Cell[157639, 3406, 5286, 100, 447, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162962, 3511, 100, 1, 49, "Subsection"],
Cell[163065, 3514, 154, 3, 31, "Input"],
Cell[163222, 3519, 126, 2, 31, "Input"],
Cell[163351, 3523, 225, 4, 31, "Input"],
Cell[163579, 3529, 178, 3, 31, "Input"],
Cell[163760, 3534, 196, 3, 31, "Input"],
Cell[163959, 3539, 127, 2, 31, "Input"],
Cell[164089, 3543, 121, 2, 31, "Input"],
Cell[164213, 3547, 120, 2, 31, "Input"],
Cell[164336, 3551, 120, 2, 31, "Input"],
Cell[164459, 3555, 687, 20, 54, "Input"],
Cell[165149, 3577, 508, 14, 34, "Input"],
Cell[165660, 3593, 302, 9, 31, "Input"],
Cell[165965, 3604, 247, 7, 31, "Input"],
Cell[166215, 3613, 745, 13, 52, "Input"],
Cell[166963, 3628, 688, 12, 31, "Input"],
Cell[167654, 3642, 1079, 18, 92, "Input"],
Cell[168736, 3662, 917, 15, 72, "Input"],
Cell[169656, 3679, 724, 16, 31, "Input"],
Cell[170383, 3697, 766, 17, 31, "Input"],
Cell[171152, 3716, 784, 17, 31, "Input"],
Cell[171939, 3735, 899, 20, 31, "Input"],
Cell[CellGroupData[{
Cell[172863, 3759, 1125, 26, 31, "Input"],
Cell[173991, 3787, 7276, 204, 212, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181304, 3996, 242, 4, 31, "Input"],
Cell[181549, 4002, 613, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182199, 4016, 5208, 129, 162, "Input"],
Cell[187410, 4147, 13387, 243, 329, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200834, 4395, 166, 3, 31, "Input"],
Cell[201003, 4400, 543, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201583, 4412, 5683, 146, 183, "Input"],
Cell[207269, 4560, 12892, 236, 353, "Output"]
}, Open  ]],
Cell[220176, 4799, 197, 4, 31, "Input"],
Cell[220376, 4805, 176, 3, 31, "Input"],
Cell[220555, 4810, 175, 3, 31, "Input"],
Cell[220733, 4815, 202, 3, 31, "Input"],
Cell[220938, 4820, 178, 3, 31, "Input"],
Cell[221119, 4825, 152, 3, 31, "Input"],
Cell[221274, 4830, 154, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[221453, 4837, 751, 19, 34, "Input"],
Cell[222207, 4858, 3149, 62, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225393, 4925, 335, 6, 31, "Input"],
Cell[225731, 4933, 14830, 272, 353, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240598, 5210, 226, 6, 31, "Input"],
Cell[240827, 5218, 492, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241356, 5230, 229, 6, 31, "Input"],
Cell[241588, 5238, 502, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242127, 5250, 173, 4, 31, "Input"],
Cell[242303, 5256, 492, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242832, 5268, 175, 4, 31, "Input"],
Cell[243010, 5274, 518, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243565, 5286, 145, 2, 31, "Input"],
Cell[243713, 5290, 490, 7, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

